Spectrum variability of the active solar-type star Xi Bootis A

An extensive spectroscopic study on \xi Boo A (chromospherically active solar-type star) was conducted based on the spectra obtained in 2008 December though 2010 May, with an aim to detect any spectrum variability and to understand its physical origin. For each spectrum, the atmospheric parameters were spectroscopically determined based on Fe lines, and the equivalent widths (along with the line-broadening parameters) of selected 99 lines were measured. We could detect meaningful small fluctuations in the equivalent widths of medium-strength lines. This variation was found to correlate with the effective temperature (T_eff) consistently with the T-sensitivity of each line, which indicates that the difference in the mean temperature averaged over the disk of inhomogeneous condition is mainly responsible for this variability. It was also found that the macrobroadening widths of medium-strength lines and the equivalent widths dispersion of saturated lines tend to increase with the effective Lande factor, suggesting an influence of magnetic field. Our power spectrum analysis applied to the time-sequence data of V I/Fe II line-strength ratio and T_eff could not confirm the 6.4 d period reported by previous studies. We suspect that surface inhomogeneities of \xi Boo A at the time of our observations were not so much simple (such as single star patch) as rather complex (e.g., intricate aggregate of spots and faculae).

==> anc/readme.txt <==
Keywords: stars: activity --- stars: atmospheres --- stars: late-type --- 
stars: solar-type --- starspots

Abstract:

The files in this directory constitute the online materials for the paper 
"Spectrum variability of the active solar-type star ksi Bootis A 
(Y. Takeda et al.)", which summarize the equivalent widths 
of Fe lines along with the corresponding Fe abundances (tableE1.dat), 
the resulting atmospheric parameters (tableE2.dat), precisely determined 
differential radial-velocity variations (tableE3.dat), and the equivalent 
widths as well as the macrobroadening widths of 99 selected lines measured 
foreach of the spectra. 

File Summary:
--------------------------------------------------------------------------
FileName     Lrecl Records Explanations
--------------------------------------------------------------------------
readme.txt    ...    ...   This file
tableE1.dat   813    193   EWs and abundances for each Fe I and Fe II lines
tableE2.dat    73     71   Absolute and diferential atmospheric parameters 
tableE3.dat    52     22   Results of differential radial velocity analysis
tableE4.dat  1493     72   Equivalent widths and macrobroadening velocities
--------------------------------------------------------------------------

Description: "tableE1.dat"
--------------------------------------------------------------------------
The basic atomic data, the equivalent widths (W_lam), and the resulting Fe 
abundances (log_eps; corresponding to the final parameters) are presented here 
for each of the Fe I and Fe II lines, which were used to determinine 
Teff, log g, vt, and [Fe/H] for each spectrum of different phase. 
The logarithmic Fe abundances [log_eps(Fe)] are expressed in the usual 
normalization of log_eps(H)=12.00.
Regarding the lines eventually excluded for parameter determination, 
dummy values of (W_lam, log_eps) =  (0.0, 0.00) are given. 
Note that the first line is the header information including the code 
of each spectrum (cf. Tables 1 and 2).

--------------------------------------------------------------------------

Byte-by-byte Description: "tableE1.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-   4  I4    ---    num       line No. (cf. Takeda et al. 2005, PASJ, 57, 27)
   5-  10  F6.2  ---    ecode     element code (26.00 for Fe I, 26.01 for Fe II)
  11-  19  F9.3    A    lambda    line (air) wavelength
  20-  25  F6.3   eV    chi_low   excitation potential of the lower level
  26-  32  F7.3  dex    log_gf    log(gf) value 
  33-  38  F6.1   mA    W_lam     Fe line equivalent widths for 20081210g
  39-  43  F5.2  dex    log_eps   line-by-line Fe abundances for 20081210g
  44-  49  F6.1   mA    W_lam     Fe line equivalent widths for 20081219g
  50-  54  F5.2  dex    log_eps   line-by-line Fe abundances for 20081219g
....
 561- 566  F6.1   mA    W_lam     Fe line equivalent widths for 20100319g
 567- 571  F5.2  dex    log_eps   line-by-line Fe abundances for 20100319g
 572- 577  F6.1   mA    W_lam     Fe line equivalent widths for 0427c
 578- 582  F5.2  dex    log_eps   line-by-line Fe abundances for 0427c
....
 803- 808  F6.1   mA    W_lam     Fe line equivalent widths for 0505c
 809- 813  F5.2  dex    log_eps   line-by-line Fe abundances for 0505c
--------------------------------------------------------------------------------



Description: "tableE2.dat"
--------------------------------------------------------------------------
The data contained in this file are the spectroscopically determined 
atmospheric parameters (Teff, logg, vt, and [Fe/H]) based on the measured 
equivalent widths of Fe I and Fe II lines, where two kinds of results are presented:
(i) absolute results derived in the same way as described in Takeda et al. (2005)
and (ii) differential results relative to the reference values according to
Takeda's (2005) procedure. 
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE2.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-   9  A9    ---   scode    code of the used spectrum (cf. Tables 1 and 2) 
  10-  19  F10.3 day   HJD      heliocentric Julian day - 2540000
  20-  27  F8.1   K    Teff     effective temperature
  28-  33  F6.3  dex   logg     log(surface gravity in cm/s^2)
  34-  38  F5.2  km/s   vt      microturbulence 
  39-  45  F7.3  dex   Fe/H     Fe abundance relative to the Sun
  46-  53  F8.1  dex   d(Teff)  Differential Teff relative to the reference^{*}
  54-  60  F7.3  dex   d(logg)  Differential logg relative to the reference^{*}
  61-  66  F6.2  km/s  d(vt)    Differential vt relative to the reference^{*}
  67-  73  F7.3  dex   d(Fe/H)  Differential [Fe/H] relative to the reference^{*}
--------------------------------------------------------------------------------
^{*} 20081210g for GAO/GAOES, 0427c for OAO/HIDES.


Description: "tableE3.dat"
--------------------------------------------------------------------------
This file presents the results of differential radial velocity variations
(relative to the reference spectrum 0427c), derived by analyzing the
spectra imprinted by I2 molecular lines according to Takeda et al.'s (2002)
procedure.
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE3.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-   7  A7    ---   scode  code of the used spectrum (cf. Table 2) 
   8-  17  F10.3 day   HJD    heliocentric Julian day - 2540000
  18-  24  F7.3  km/s  dv     apparent (topocentric) radial velocity relative to 0427c
  25-  31  F7.3  km/s  helc   heliocentric correction
  32-  38  F7.3  km/s  dvhel  sum of dv + helc 
  39-  45  F7.3  km/s   s.d.  standard deviation of dv
  46-  52  F7.3  km/s   p.e.  probable error of dv (=s.d./sqrt(N))
--------------------------------------------------------------------------------


Description: "tableE4.dat"
--------------------------------------------------------------------------
In this file re given the basic atomic data of selected 99 lines and
the results of their equivalent widths and macrobroadening velocities 
derived for each spectrum by applying the spectrum-fitting technique.
Note that the first line is the header information including the code 
of each line (cf. Table 3).
--------------------------------------------------------------------------


Byte-by-byte Description: "tableE4.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-   8  A8    ---  scode  code^{#} of the used spectrum (cf. Tables 2 and 3) 
   9-  16  F8.3  dex  logW   log(W) (equivalent width in mA) for 2600_6003010
  17-  23  F7.3  dex  logvm  log(vm) (macrobroadening velocity in km/s) for 2600_6003010
  24-  31  F8.3  dex  logW   log(W) (equivalent width in mA) for 2800_6007306
  32-  38  F7.3  dex  logvm  log(vm) (macrobroadening velocity in km/s) for 2800_6007306
...
 819- 826  F8.3  dex  logW   log(W) (equivalent width in mA) for 2200_6258104
 827- 833  F7.3  dex  logvm  log(vm) (macrobroadening velocity in km/s) for 2200_6258104
 834- 841  F8.3  dex  logW   log(W) (equivalent width in mA) for 2600_7568894
 842- 848  F7.3  dex  logvm  log(vm) (macrobroadening velocity in km/s) for 2600_7568894
...
1479-1486  F8.3  dex  logW   log(W) (equivalent width in mA) for 2600_8920018
1487-1493  F7.3  dex  logvm  log(vm) (macrobroadening velocity in km/s) for 2600_8920018
--------------------------------------------------------------------------------
^{#} More precisely, regarding the case of GAO/GAOES spectra, 'g' or 'i' 
should be appended depending on the line wavelength.
Note:
The results of logW or logvm showing appreciable discrepancies (as judged by 
Chauvnet's criterion), which were excluded in the averaging process,
are expressed by negative values (-logW or -logvm).


==> anc/tableE1.dat <==
#no. ecode  lambda   chi   loggf  20081210g  20081219g  20081220g  20090106g  20090107g  20090125g  20090126g  20090202g  20090206g  20090208g  20090210g  20090212g  20090214g  20090217g  20090221g  20090301g  20090302g  20090310g  20090320g  20090321g  20090409g  20090410g  20090411g  20090415g  20090419g  20090422g  20090426g  20090427g  20090508g  20090513g  20090519g  20090525g  20090526g  20090601g  20090625g  20090626g  20090907g  20090916g  20090917g  20091219g  20100116g  20100124g  20100126g  20100203g  20100204g  20100219g  20100222g  20100313g  20100319g     0427c      0429a      0429b      0429c      0430a      0430b      0430c      0501a      0501b      0501c      0502a      0502b      0502c      0503a      0503b      0503c      0504a      0504b      0504c      0505a      0505b      0505c 
0103 26.00 5225.525 0.110 -4.741   0.0 0.00  89.6 7.40  90.8 7.36  91.6 7.42  91.2 7.41  90.6 7.43  89.4 7.44  89.3 7.42  92.0 7.42   0.0 0.00  91.1 7.41  90.3 7.43  88.4 7.44  92.8 7.45  88.8 7.42   0.0 0.00  90.4 7.43  89.1 7.45  91.2 7.44  91.5 7.40  88.6 7.40  88.2 7.43   0.0 0.00  90.4 7.46  90.1 7.42  88.1 7.43   0.0 0.00   0.0 0.00  87.9 7.40   0.0 0.00   0.0 0.00  90.8 7.44  91.8 7.42  90.6 7.42  91.5 7.40  91.7 7.43  90.8 7.45  90.4 7.44  87.8 7.44  89.0 7.45  90.3 7.41  87.5 7.40   0.0 0.00  87.5 7.37   0.0 0.00  88.9 7.46  91.0 7.44  90.2 7.48  90.4 7.48  86.8 7.42  88.0 7.44  89.0 7.48   0.0 0.00   0.0 0.00   0.0 0.00  89.5 7.47   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  90.9 7.52  89.4 7.50   0.0 0.00   0.0 0.00  86.9 7.43  87.1 7.48  86.6 7.49  88.7 7.48  88.3 7.44  88.2 7.58
0104 26.00 5247.049 0.087 -4.942  74.2 7.25  73.6 7.22   0.0 0.00  74.3 7.21   0.0 0.00  73.9 7.24  73.7 7.26  73.2 7.23  75.8 7.24  73.3 7.27   0.0 0.00  73.5 7.23  73.3 7.27  75.5 7.24  73.8 7.26  74.0 7.27  74.1 7.24  74.2 7.29  74.5 7.24   0.0 0.00  74.6 7.26  74.2 7.29  73.3 7.29  73.6 7.25   0.0 0.00  73.1 7.27  74.1 7.27  73.8 7.25  74.7 7.28  75.8 7.30  74.8 7.28  73.3 7.22  74.9 7.21  74.6 7.25  75.2 7.21  77.2 7.29  75.1 7.27  73.0 7.22  72.4 7.27   0.0 0.00   0.0 0.00  74.7 7.28  71.7 7.28   0.0 0.00  73.3 7.31  73.4 7.28  72.9 7.22  74.8 7.30  72.7 7.25  74.5 7.31  76.8 7.37  73.9 7.31  73.6 7.33  75.2 7.36  76.3 7.33  73.1 7.27  76.8 7.39  77.4 7.38  75.3 7.34  76.4 7.35  76.6 7.37  72.9 7.28  74.7 7.34  75.4 7.35  74.7 7.31  76.2 7.36  74.8 7.38  73.7 7.37  75.8 7.36  76.4 7.34  74.6 7.44
0105 26.00 5250.208 0.121 -4.859  77.6 7.28  76.7 7.24   0.0 0.00  78.5 7.26  77.5 7.24  76.4 7.25  76.1 7.27  75.5 7.24  77.4 7.23  75.7 7.28  77.0 7.23  77.3 7.27  75.6 7.28  77.6 7.24  76.4 7.27  76.0 7.27  74.7 7.21  75.8 7.28  77.2 7.26  77.2 7.21   0.0 0.00  76.3 7.29  76.3 7.31  76.2 7.27  76.8 7.25  75.5 7.28  76.7 7.28  78.0 7.30  77.3 7.29  77.9 7.30  77.5 7.29  77.5 7.27  78.4 7.24  76.4 7.24   0.0 0.00  78.3 7.27  77.4 7.28  75.2 7.23  75.0 7.28  75.2 7.26  76.1 7.22  75.6 7.26  75.8 7.32  75.7 7.23  75.3 7.31  75.4 7.27  76.0 7.24  76.7 7.30  77.1 7.31  77.6 7.34  75.6 7.29  78.1 7.36  76.2 7.34  76.8 7.35  76.6 7.29  77.3 7.32  78.5 7.38  75.5 7.29  77.2 7.33  79.2 7.36  78.2 7.36  80.9 7.42  77.3 7.35  79.6 7.40  76.9 7.32  77.5 7.34  76.8 7.38  77.0 7.40  79.0 7.39  78.7 7.35  79.2 7.50
0106 26.00 5326.140 3.570 -2.153  34.8 7.29  34.6 7.28  35.4 7.26  35.8 7.29  34.2 7.26  33.8 7.27  34.1 7.29  34.0 7.27  34.6 7.26  34.1 7.30  33.4 7.24  33.5 7.25  34.0 7.29  33.8 7.25  34.6 7.29  34.1 7.29  33.9 7.27  34.0 7.29  34.0 7.26  34.2 7.25  33.7 7.26  33.2 7.27  33.8 7.29  34.9 7.29  34.3 7.28  33.9 7.29  33.6 7.27  34.9 7.29  34.1 7.28  33.6 7.26  34.1 7.28  35.4 7.29  33.8 7.24  33.9 7.26  32.9 7.22  33.8 7.26  34.1 7.27  32.3 7.23  32.8 7.27  34.3 7.29  33.4 7.24  35.3 7.30  34.5 7.31  33.4 7.25  32.6 7.27  34.3 7.29  35.1 7.29  33.7 7.28  35.2 7.31  34.3 7.29  34.4 7.30  36.2 7.35  35.7 7.34  36.2 7.35  33.7 7.27  33.9 7.28  35.3 7.34  34.9 7.32  33.6 7.29  35.3 7.32  34.2 7.30  36.2 7.33  35.6 7.34  35.4 7.33  33.6 7.28  35.4 7.33  36.8 7.38  34.3 7.33  37.1 7.36  34.9 7.31  36.1 7.38
0107 26.00 5412.798 4.440 -1.727  16.3 7.26  17.4 7.29  16.6 7.24  17.6 7.29  17.1 7.27  17.2 7.29  16.0 7.26  16.6 7.27  16.6 7.25  16.9 7.30  17.4 7.29  16.9 7.27  16.9 7.29  16.6 7.25  17.1 7.29  17.8 7.32  17.9 7.31  16.8 7.29  18.0 7.30   0.0 0.00  16.3 7.26  17.1 7.29  18.4 7.34  16.3 7.26  16.5 7.27  17.6 7.31  17.3 7.30  18.6 7.33  17.5 7.30  17.8 7.31  18.8 7.34  19.2 7.34  17.4 7.27  19.6 7.36  19.9 7.35  21.7 7.42  22.8 7.45  22.8 7.45  21.5 7.44  17.5 7.31  17.0 7.27  16.4 7.26  16.8 7.29  16.5 7.25  17.9 7.33  16.6 7.28  17.0 7.28  16.6 7.28  16.7 7.28  17.2 7.30  17.8 7.33  17.6 7.32  19.5 7.38  20.3 7.40  18.0 7.32  18.0 7.32  19.1 7.38  17.1 7.31  16.6 7.29  18.6 7.35  18.3 7.34  21.3 7.42  21.5 7.44  18.5 7.35  19.8 7.38  20.1 7.39  18.8 7.38  20.3 7.42  24.7 7.52  19.1 7.36  23.0 7.50
0108 26.00 5491.840 4.190 -2.139  13.6 7.33  13.0 7.29  12.6 7.25  12.9 7.28  12.6 7.27  12.5 7.28  12.0 7.27  12.2 7.26  11.2 7.21  12.5 7.30  11.8 7.24  13.0 7.29  12.6 7.29  12.9 7.28  13.5 7.33  12.9 7.30  14.2 7.34  12.7 7.30  12.7 7.28  12.6 7.26  13.4 7.31  13.1 7.31  12.5 7.29  12.2 7.27  12.8 7.29  12.7 7.30  12.9 7.30  14.0 7.33  13.2 7.31  13.3 7.31  13.2 7.31  11.1 7.21  13.3 7.28  13.1 7.30  12.3 7.25  12.4 7.28  12.8 7.29  12.2 7.26  13.4 7.34  12.7 7.29  12.6 7.27  12.7 7.29  14.7 7.38  12.2 7.25  11.9 7.28  13.0 7.30  12.4 7.27  13.7 7.33  14.0 7.34  14.0 7.34  12.1 7.28  13.5 7.34  13.9 7.35  11.8 7.27  12.8 7.29  13.0 7.31  14.1 7.37  12.1 7.28  12.0 7.27  13.2 7.32  12.3 7.29  12.2 7.26  12.0 7.28   0.0 0.00  12.6 7.29  14.1 7.36  13.1 7.34  14.0 7.38  15.8 7.41  13.5 7.33  21.0 7.61
0109 26.00 5600.226 4.260 -1.429   0.0 0.00  42.5 7.39   0.0 0.00   0.0 0.00   0.0 0.00  44.3 7.43  42.5 7.40   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  42.9 7.42  45.2 7.46  44.1 7.44  44.9 7.46  43.3 7.43   0.0 0.00  46.0 7.49  43.6 7.42   0.0 0.00  44.9 7.47  42.8 7.42  43.5 7.44  44.1 7.44  42.0 7.41  46.7 7.50  46.7 7.50   0.0 0.00  44.6 7.45   0.0 0.00   0.0 0.00  45.4 7.50  45.5 7.48  44.6 7.45  49.8 7.61
0110 26.00 5661.348 4.280 -1.790  22.7 7.34  21.7 7.31  22.4 7.29  22.7 7.32  22.2 7.31  22.1 7.32  22.9 7.35  22.3 7.32  22.5 7.32  20.9 7.31  20.8 7.27  23.9 7.36  22.1 7.33  21.9 7.30  21.9 7.32  21.7 7.32  21.5 7.30  21.7 7.32  23.3 7.34  23.2 7.33  21.8 7.31  21.1 7.30  21.3 7.31  21.6 7.31  23.4 7.36  21.7 7.32  22.7 7.34  22.2 7.32  21.5 7.31  22.4 7.33  21.6 7.31  22.3 7.32  20.2 7.24  20.6 7.28  22.6 7.32  22.8 7.34  21.1 7.29  22.6 7.33  22.7 7.36  20.8 7.29  22.1 7.30  21.3 7.30  21.4 7.32  22.3 7.31  22.8 7.36  23.1 7.35  22.3 7.32  23.0 7.36  23.8 7.37  23.6 7.37  23.0 7.36  22.0 7.34  23.5 7.38  23.3 7.37  23.7 7.37  23.2 7.36  24.1 7.40  23.4 7.38  22.6 7.35  24.2 7.39  23.2 7.37  23.8 7.37  22.5 7.35  24.9 7.41  23.3 7.36  23.7 7.38  22.3 7.36  22.4 7.37  23.2 7.36  22.8 7.35  23.5 7.40
0111 26.00 5696.102 4.550 -1.847  12.6 7.34  12.5 7.33  11.4 7.26  12.8 7.33  12.5 7.32  11.9 7.32  12.2 7.33  12.8 7.35  12.2 7.31  11.9 7.33  12.7 7.33  12.4 7.32  12.9 7.36  12.8 7.33  12.5 7.34  11.2 7.29  13.4 7.37  13.0 7.37  15.1 7.43  14.5 7.40  13.2 7.36  13.2 7.37  14.6 7.43  14.4 7.41  14.2 7.40  13.0 7.37  11.3 7.29  12.4 7.33  12.1 7.32  12.9 7.35  12.8 7.35  12.6 7.33  14.9 7.40  12.9 7.35  13.6 7.36  13.1 7.36  14.4 7.41  14.4 7.41  12.3 7.35  12.1 7.33  11.7 7.29  13.0 7.36  12.9 7.37  13.0 7.34  13.8 7.41  12.7 7.35  11.9 7.31  13.8 7.40  15.8 7.46  12.6 7.35  12.6 7.36  13.0 7.38  12.9 7.37  12.0 7.33  12.8 7.35  12.3 7.33  14.8 7.45  13.3 7.39  12.3 7.34  12.6 7.36  12.8 7.37  13.5 7.38  12.1 7.34  13.9 7.41  12.5 7.34  12.3 7.34  13.7 7.42  12.4 7.37  13.3 7.38  13.9 7.40  16.7 7.53
0112 26.00 5701.545 2.560 -2.087  91.2 7.27  89.6 7.23  91.9 7.24  92.2 7.27  90.4 7.24  90.5 7.26  89.7 7.27  90.5 7.27  92.1 7.27  90.6 7.29  90.5 7.24  92.1 7.30  90.0 7.29  90.9 7.25  91.4 7.29  90.7 7.29  90.6 7.27  89.8 7.28  91.8 7.29  91.4 7.25  89.6 7.26  90.0 7.29  89.1 7.29  90.7 7.29  91.7 7.28  88.8 7.27  90.7 7.28  90.6 7.28  90.5 7.28  90.5 7.28  90.4 7.27  89.9 7.25  89.5 7.22  90.7 7.26  90.4 7.22  92.1 7.27  89.7 7.26  91.0 7.28  88.6 7.27  88.8 7.27  89.4 7.23  89.1 7.26  90.1 7.33  90.0 7.27  90.3 7.32  89.9 7.30  89.7 7.25  90.8 7.30  91.5 7.32  89.1 7.29  88.7 7.27  91.1 7.33  90.1 7.34  90.7 7.33  90.1 7.28  89.7 7.29  89.8 7.30  91.6 7.32  90.1 7.30  91.4 7.31  90.5 7.31  92.4 7.36  90.1 7.32  89.1 7.30  90.6 7.31  89.7 7.30  89.7 7.33  88.8 7.33  89.1 7.31  91.5 7.32  87.9 7.36
0113 26.00 5705.466 4.300 -1.433  38.7 7.36  40.5 7.39  40.1 7.35  39.9 7.37  40.7 7.38  39.6 7.38  40.4 7.40  39.2 7.37  41.2 7.39  39.4 7.39  39.7 7.37  40.5 7.39  38.3 7.36  39.3 7.35  39.9 7.39  38.6 7.37  40.2 7.38  40.2 7.40  38.6 7.35  39.3 7.35  38.9 7.36  38.8 7.37  40.1 7.41  38.9 7.37  39.7 7.38  38.9 7.38  38.9 7.37  39.9 7.38  39.1 7.37  39.6 7.38  38.3 7.35  38.4 7.34  40.4 7.37  40.4 7.39  39.6 7.35  39.0 7.36  39.4 7.37  40.9 7.40  38.8 7.38  38.9 7.37  38.8 7.35  40.3 7.39  38.9 7.39  37.1 7.32  38.9 7.39  39.3 7.38  38.8 7.36  39.4 7.39  40.6 7.41  38.9 7.38  38.7 7.38  38.8 7.38  39.7 7.41  39.6 7.40  39.6 7.38  40.0 7.40  40.1 7.42  39.5 7.39  36.8 7.34  40.4 7.41  39.1 7.39  42.6 7.46  38.6 7.38  39.4 7.40  38.5 7.37  38.1 7.37  40.6 7.44  38.9 7.41  41.0 7.43  38.8 7.37  41.2 7.47
0114 26.00 5778.455 2.590 -3.468  25.9 7.37  26.4 7.37  24.9 7.29  26.1 7.34  24.9 7.32  25.3 7.36  24.1 7.34  23.9 7.31  24.7 7.31  23.8 7.34  25.2 7.33  24.0 7.30  24.2 7.34  26.6 7.36  25.4 7.36  24.4 7.34  25.3 7.35  26.0 7.38  25.4 7.34  26.0 7.34  25.1 7.34  24.4 7.34  25.3 7.37  24.4 7.33  24.6 7.33  24.9 7.36  25.3 7.36  26.3 7.37  24.6 7.34  25.8 7.36  25.1 7.35  25.1 7.33  27.5 7.36  26.0 7.36  25.1 7.32  25.5 7.36  24.3 7.32  26.2 7.36  24.6 7.37  24.2 7.33  24.1 7.30  24.8 7.34  25.7 7.39  24.8 7.32  25.6 7.39  25.6 7.37  25.2 7.34  26.0 7.38  25.9 7.37  25.0 7.36  23.8 7.34  24.3 7.36  25.5 7.38  25.7 7.39  24.9 7.35  24.6 7.34  25.6 7.40  25.9 7.40  25.1 7.37  26.0 7.39  26.2 7.40  25.2 7.35  26.8 7.42  25.2 7.38  24.9 7.36  24.6 7.36  24.7 7.39  27.0 7.45  27.5 7.42  26.6 7.40  28.5 7.49
0115 26.00 5784.657 3.340 -2.615  29.4 7.37  26.1 7.28  28.5 7.29  28.2 7.31  27.3 7.29  27.3 7.32  25.6 7.28  26.4 7.29  27.3 7.29  28.0 7.35  27.0 7.29  27.9 7.31  28.2 7.34  27.9 7.31  28.4 7.35  27.9 7.34  27.5 7.31  26.8 7.32  27.9 7.31  27.5 7.29  27.0 7.30  27.3 7.32  27.0 7.32  28.3 7.34  27.0 7.31  28.2 7.35  28.5 7.35  29.3 7.35  28.1 7.34  27.1 7.30  28.2 7.34  27.8 7.31  28.0 7.30  29.0 7.35  28.7 7.32  26.5 7.29  27.2 7.30  26.0 7.27  28.4 7.37  28.4 7.35  26.9 7.28  26.9 7.31  27.9 7.35  26.7 7.28  27.2 7.34  27.4 7.32  28.6 7.34  28.0 7.34  28.9 7.35  26.5 7.30  27.1 7.33  26.3 7.32  27.0 7.33  27.3 7.34  26.7 7.30  27.3 7.32  27.7 7.36  26.4 7.32  26.9 7.33  28.0 7.35  27.9 7.35  28.1 7.34  30.5 7.41  27.9 7.35  27.1 7.32  28.0 7.35  27.1 7.36  28.2 7.39  28.5 7.36  26.7 7.31  31.2 7.46
0116 26.00 5855.091 4.607 -1.478  23.9 7.38  23.0 7.35  24.1 7.35  23.4 7.35  23.0 7.34  22.4 7.34  22.0 7.34  22.8 7.35  22.0 7.31  21.0 7.32  21.3 7.30  21.8 7.32  22.3 7.35  22.5 7.33  22.8 7.36  22.5 7.35  23.2 7.36  22.4 7.35  22.3 7.33  22.9 7.33  21.4 7.31  21.5 7.32  21.1 7.32  21.6 7.32  20.2 7.28  20.0 7.29  21.7 7.33  21.0 7.30  21.0 7.31  22.4 7.34  21.7 7.32  21.3 7.30  22.9 7.33  21.8 7.32  21.6 7.30  21.0 7.30  22.0 7.33  21.7 7.32  23.7 7.39  22.6 7.35  23.0 7.34  21.5 7.32  21.9 7.34  21.8 7.31  23.1 7.38  23.0 7.36  22.2 7.33  22.6 7.36  24.5 7.40  22.5 7.35  22.2 7.35  22.5 7.36  22.2 7.35  21.7 7.34  22.1 7.34  21.7 7.33  21.8 7.35  21.9 7.34  21.3 7.33  21.9 7.34  21.8 7.34  24.0 7.39  21.8 7.34  22.2 7.35  21.1 7.31  23.1 7.37  22.0 7.36  22.3 7.37  21.9 7.34  21.5 7.33  23.1 7.40
0117 26.00 5909.970 3.210 -2.579  35.6 7.32  36.3 7.33  37.3 7.30  38.3 7.35  38.1 7.35  36.4 7.34  35.3 7.32  36.7 7.34  36.3 7.31  36.3 7.36  36.8 7.33  34.8 7.29  36.9 7.36  35.6 7.30  35.7 7.33  35.9 7.34  36.1 7.32  34.6 7.31  35.5 7.30  34.5 7.27  35.6 7.31  35.7 7.33  36.2 7.35  37.5 7.36  39.6 7.40  37.6 7.38  38.7 7.39  40.6 7.41   0.0 0.00  38.4 7.37   0.0 0.00  42.6 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  35.1 7.32  36.4 7.31  34.9 7.31  34.9 7.33  36.7 7.33  35.9 7.36  35.9 7.33  36.8 7.34  35.2 7.32  34.3 7.30  38.6 7.39  39.9 7.43  38.8 7.41  41.3 7.46   0.0 0.00  40.5 7.42   0.0 0.00  42.7 7.50  39.0 7.41   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0118 26.00 5956.692 0.859 -4.537  66.0 7.40  64.2 7.36  65.8 7.33  66.3 7.38  66.9 7.39  61.6 7.32  62.2 7.35  63.9 7.36  63.9 7.33  61.6 7.36  62.5 7.31  65.8 7.39  62.2 7.36  62.9 7.31  61.1 7.32  62.1 7.35  62.7 7.33  61.6 7.35  61.6 7.30  61.6 7.27  59.8 7.28  60.3 7.32  62.2 7.37  63.2 7.36  65.7 7.39  61.7 7.35  63.4 7.37  61.8 7.32  64.8 7.39  62.5 7.34  61.3 7.32  61.4 7.30  63.6 7.31  61.0 7.29  61.6 7.27  62.9 7.33  63.9 7.36  65.8 7.40  61.7 7.37  62.4 7.36  63.1 7.32  61.5 7.33  60.4 7.35  65.6 7.39  61.9 7.39  61.9 7.35  65.6 7.39  63.1 7.38  67.6 7.46  60.7 7.34  62.2 7.38  61.3 7.37  62.2 7.40  64.0 7.43  61.5 7.33  63.4 7.38  63.1 7.42  59.9 7.33  62.8 7.39  63.7 7.40  63.2 7.40  67.5 7.48  64.7 7.44  63.4 7.41  67.8 7.48  66.5 7.47  62.2 7.43   0.0 0.00  67.5 7.49  66.4 7.45   0.0 0.00
0119 26.00 6082.708 2.223 -3.555  42.1 7.40  40.7 7.36  39.5 7.29  43.1 7.39  41.6 7.36  40.4 7.37  41.3 7.39  40.5 7.36  39.9 7.33  37.8 7.34  41.0 7.35  39.3 7.33  39.6 7.36  42.4 7.38  40.6 7.38  39.3 7.36  40.0 7.35  41.1 7.40  40.3 7.34  40.4 7.33  40.3 7.36  38.6 7.34  37.8 7.33  39.0 7.34  40.2 7.36  41.8 7.41  40.7 7.38  40.7 7.36  38.1 7.33  41.1 7.37  40.9 7.38  41.2 7.37  42.5 7.36  39.7 7.34  42.6 7.37  40.3 7.36  42.5 7.40  43.8 7.42  41.3 7.42  40.2 7.37  42.1 7.37  40.2 7.36  41.5 7.42  41.5 7.37  41.1 7.42  40.2 7.37  41.8 7.38  42.8 7.43  41.8 7.40  40.0 7.37  42.6 7.44  41.4 7.42  42.0 7.43  42.1 7.44  41.6 7.39  41.8 7.41  42.1 7.45  42.0 7.43  41.1 7.41  41.9 7.42  41.0 7.41  44.9 7.47  41.0 7.41  39.3 7.38  40.9 7.39  41.6 7.42  39.4 7.41  40.1 7.43  40.4 7.39  43.0 7.43  39.4 7.42
0120 26.00 6120.244 0.910 -5.906   7.0 7.35   6.7 7.31   7.6 7.30   7.7 7.34   7.1 7.32   6.9 7.34   6.7 7.33   7.8 7.38   7.3 7.33   6.9 7.37   7.6 7.35   6.9 7.30   7.7 7.39   7.3 7.32   7.5 7.38   7.4 7.38   6.5 7.30   6.8 7.34   0.0 0.00   8.2 7.37   6.6 7.30   6.8 7.34   8.0 7.42   7.7 7.38   8.9 7.45   6.9 7.35   7.4 7.37   7.4 7.35   6.9 7.34   6.9 7.32   6.7 7.33   7.8 7.37   8.6 7.38   5.9 7.25   8.8 7.41   7.5 7.37   8.8 7.43   9.7 7.47   7.4 7.41   7.0 7.35   7.9 7.36   5.8 7.25   6.3 7.32   6.2 7.24   7.6 7.42   9.1 7.47   7.8 7.38   7.6 7.39   0.0 0.00   7.2 7.36   7.7 7.41   7.7 7.42   8.6 7.46   7.0 7.37   6.9 7.33   7.0 7.35   6.8 7.38   6.4 7.33   6.9 7.36   7.0 7.36   6.8 7.36   9.5 7.47   7.8 7.42   8.5 7.46   7.8 7.40   7.7 7.41   7.8 7.46   5.8 7.32   8.5 7.45   7.9 7.42   8.9 7.52
0121 26.00 6136.993 2.198 -2.910  70.3 7.25  70.6 7.25   0.0 0.00  71.2 7.25  72.1 7.26  71.3 7.27  70.7 7.28  71.5 7.28  71.0 7.24  69.8 7.28  70.7 7.24  71.6 7.28  69.9 7.28  70.2 7.23  71.3 7.29  68.8 7.25  71.5 7.28  70.7 7.29  70.1 7.24  72.6 7.26  72.4 7.30  70.7 7.29  70.0 7.29  71.7 7.30  73.9 7.32  71.7 7.31  73.3 7.33  71.9 7.29  71.9 7.30  71.9 7.30  71.0 7.28  69.4 7.23  71.9 7.25  72.0 7.28  73.8 7.28  73.5 7.30  69.6 7.25  73.1 7.31  70.9 7.31  70.1 7.28  71.5 7.26  70.7 7.28  73.5 7.38  70.5 7.26  69.8 7.30  68.4 7.25  72.5 7.29  74.3 7.36  74.4 7.37  71.0 7.31  71.2 7.32  73.5 7.37  69.8 7.31  67.7 7.26  69.2 7.25  70.9 7.30  72.0 7.34  69.3 7.28  68.4 7.26  70.8 7.30  69.4 7.28  70.8 7.31  69.9 7.30  71.0 7.32   0.0 0.00  68.3 7.26  70.0 7.33  67.4 7.29  67.7 7.26  70.0 7.28  69.8 7.37
0122 26.00 6151.617 2.176 -3.296  57.4 7.37  56.1 7.33  55.6 7.28  57.8 7.35  57.2 7.34  56.8 7.36  56.3 7.36  56.4 7.35  56.7 7.33  55.5 7.36  56.9 7.34  57.7 7.37  55.6 7.36  58.0 7.35  56.9 7.37  55.7 7.36  56.5 7.35  56.7 7.38  56.2 7.33  56.4 7.31  56.0 7.34  56.4 7.37  55.8 7.37  56.6 7.36  57.3 7.36  57.3 7.39  57.5 7.38  57.4 7.37  56.1 7.35  57.4 7.37  55.7 7.34  56.6 7.34  57.3 7.33  56.5 7.34  57.3 7.33  56.6 7.34  55.6 7.33  54.4 7.31  55.9 7.38  55.1 7.34  56.3 7.33  56.7 7.37  56.2 7.39  56.7 7.35  55.9 7.39  56.4 7.37  57.1 7.36  56.9 7.38  57.4 7.39  54.9 7.35  56.2 7.38  56.7 7.40  56.6 7.41  53.7 7.35  56.7 7.37  56.4 7.38  56.5 7.41  55.9 7.38  56.4 7.39  56.3 7.38  56.6 7.39  54.5 7.34  55.8 7.38  57.6 7.42  56.4 7.38  56.4 7.39  55.7 7.41  55.5 7.42  58.6 7.43  56.9 7.39  59.1 7.51
0123 26.00 6173.341 2.223 -2.888  77.2 7.38  75.9 7.35  74.8 7.28  79.7 7.41  77.5 7.37  77.4 7.39  77.2 7.40  77.1 7.39  78.6 7.38  77.1 7.41  78.2 7.38  78.2 7.41  77.0 7.42  78.7 7.39  76.5 7.39  77.0 7.40  78.9 7.42  76.3 7.40  78.6 7.41  79.0 7.38  77.0 7.39  76.2 7.40  78.4 7.46  77.7 7.41  77.8 7.39  76.1 7.40  77.1 7.40  78.0 7.41  76.6 7.39  77.2 7.40  77.3 7.40  77.0 7.38  78.6 7.38  76.7 7.37  77.0 7.34  77.8 7.38  77.6 7.40  79.8 7.44  75.9 7.41  74.7 7.37  76.3 7.35  76.2 7.39  75.6 7.42  75.5 7.36  76.4 7.43  77.7 7.43  75.8 7.36  77.4 7.42  80.5 7.48  75.6 7.40  77.4 7.43  77.1 7.44  78.6 7.49  77.5 7.46  77.7 7.42  78.1 7.44  76.4 7.43  77.5 7.43  77.6 7.44  80.3 7.48  78.8 7.46  79.3 7.48  78.7 7.47  77.4 7.45  76.7 7.42  76.0 7.41  74.8 7.42  77.3 7.49  76.5 7.43  76.6 7.41  77.5 7.53
0124 26.00 6180.203 2.730 -2.615  61.3 7.34  60.3 7.31  61.9 7.30  62.2 7.34  61.0 7.31  61.9 7.35  60.9 7.35  59.3 7.31  60.9 7.31  59.0 7.33  61.6 7.33  60.4 7.32  57.7 7.30  61.0 7.31  60.2 7.33  59.3 7.32  58.9 7.29  60.0 7.34  59.9 7.31  60.9 7.30  59.2 7.30  59.8 7.34  60.8 7.37  59.8 7.32  60.3 7.32  60.4 7.35  59.9 7.33  60.3 7.33  59.5 7.32  60.5 7.33  62.0 7.37  61.0 7.33  59.0 7.27  60.3 7.32  62.1 7.32  60.6 7.32  59.5 7.31  60.7 7.33  59.0 7.34  59.3 7.33  60.9 7.32  60.3 7.34  60.2 7.37  59.5 7.30  58.8 7.34  59.3 7.33  60.7 7.33  60.3 7.35  61.0 7.36  60.4 7.36  61.3 7.38  60.4 7.37  60.6 7.39  60.7 7.38  61.4 7.36  61.6 7.38  62.8 7.42  61.1 7.37  60.8 7.37  62.3 7.39  61.3 7.38  61.4 7.38  61.6 7.39  61.4 7.39  61.7 7.38  60.2 7.36  61.1 7.41  60.7 7.41  61.4 7.39  61.2 7.37  60.0 7.42
0125 26.00 6200.314 2.609 -2.360  82.0 7.36  80.5 7.33  82.5 7.33  83.2 7.37  83.7 7.38  81.5 7.36  79.7 7.34  82.0 7.38  82.9 7.36  81.6 7.39  82.5 7.36  81.9 7.37  80.1 7.37  83.9 7.38  81.2 7.37  82.1 7.39  82.9 7.39  80.5 7.37  82.3 7.37  82.8 7.35  79.7 7.33  79.3 7.35  80.1 7.38  83.2 7.41  81.8 7.36  80.8 7.38  81.3 7.37  80.5 7.35  82.1 7.38  80.9 7.36  80.7 7.36  81.0 7.35  82.2 7.34  80.8 7.34  83.8 7.36  84.1 7.39  82.6 7.39  81.5 7.37  80.3 7.38  80.7 7.38  82.3 7.36  80.3 7.36  79.0 7.38  80.2 7.34  80.2 7.39  80.7 7.38  81.6 7.36  81.6 7.39  81.0 7.39  79.8 7.37  81.1 7.39  82.0 7.42  80.1 7.41  80.3 7.40  81.7 7.39  80.8 7.38  78.8 7.36  79.2 7.35  80.7 7.39  79.7 7.36  80.5 7.39  81.5 7.42  80.4 7.39  79.6 7.38  79.7 7.37  79.2 7.36  80.6 7.42  80.9 7.44  79.4 7.38  79.1 7.35  81.4 7.49
0127 26.00 6232.639 3.650 -1.197  96.2 7.42  94.7 7.40  94.6 7.38  97.0 7.43  95.0 7.40  96.3 7.43  95.3 7.43  95.1 7.42  96.2 7.42  95.5 7.44  95.5 7.41  96.0 7.43  93.3 7.41  96.0 7.41  95.5 7.43  95.4 7.44  94.7 7.41  94.7 7.42  95.3 7.42  94.9 7.39  94.1 7.41  92.8 7.40  95.5 7.46  93.9 7.41  95.8 7.42  95.1 7.43  95.9 7.43  93.0 7.39  94.5 7.42  94.9 7.42  95.0 7.42  94.9 7.42  96.1 7.42  94.8 7.41  96.1 7.41  95.6 7.41  94.3 7.41  96.7 7.43  92.3 7.40  93.7 7.42  95.5 7.42  92.5 7.40  94.1 7.45  94.8 7.42  94.1 7.45  94.0 7.43  95.1 7.41  97.0 7.46  95.9 7.46  93.5 7.42  95.4 7.45  94.3 7.44  93.9 7.46  95.0 7.46  95.0 7.43  94.5 7.43  95.0 7.45  92.8 7.40  95.4 7.45  95.8 7.44  96.7 7.47  95.0 7.46  95.8 7.47  94.3 7.45  93.3 7.42  93.4 7.43  93.8 7.45  94.3 7.47  96.1 7.49  94.0 7.43  93.2 7.50
0128 26.00 6240.645 2.220 -3.269  54.3 7.33  53.6 7.31  54.3 7.27  53.0 7.28  53.2 7.28  53.4 7.32  52.5 7.31  52.8 7.30  54.2 7.30  53.2 7.34  55.2 7.33  53.4 7.30  52.8 7.32  53.6 7.29  54.2 7.34  53.9 7.34  53.7 7.32  54.0 7.35  56.4 7.36  55.4 7.32  54.3 7.33  53.9 7.34  55.8 7.39  54.6 7.34  54.7 7.33  56.0 7.39  55.0 7.36  56.8 7.38  54.9 7.35  54.9 7.35  54.8 7.35  55.3 7.34  58.1 7.37  55.5 7.34  57.9 7.36  55.3 7.34  55.7 7.36  58.0 7.40  54.1 7.37  53.5 7.33  53.6 7.29  51.4 7.28  53.2 7.36  52.9 7.29  52.4 7.34  51.9 7.30  52.9 7.30  55.6 7.38  52.1 7.30  52.7 7.33  55.6 7.39  56.1 7.41  54.4 7.38  52.9 7.35  55.4 7.37  55.1 7.37  56.1 7.42  55.0 7.38  54.4 7.37  53.9 7.35  54.2 7.37  57.6 7.43  54.9 7.39  54.7 7.38  56.9 7.41  55.5 7.39  55.7 7.43  55.3 7.43  56.1 7.41  56.9 7.41  52.8 7.40
0129 26.00 6265.131 2.176 -2.578  99.8 7.41  98.8 7.39  98.1 7.34  99.8 7.39   0.0 0.00  98.6 7.39  97.5 7.40  98.5 7.41  98.6 7.37  96.7 7.39  98.9 7.38  97.4 7.38  96.0 7.39  97.7 7.36  98.0 7.40  96.8 7.39  99.1 7.41  97.8 7.41  98.5 7.39  97.8 7.35  96.4 7.37  96.0 7.38  97.1 7.42  97.6 7.40  98.4 7.39  97.1 7.40  96.8 7.38  99.4 7.42  96.2 7.37  98.4 7.41  97.3 7.39  96.7 7.36  97.0 7.34  97.9 7.38  98.8 7.36  99.0 7.38  97.5 7.39  96.8 7.37  95.5 7.39  95.1 7.37  99.2 7.39  96.2 7.38  95.9 7.42  96.7 7.37  97.6 7.44  97.0 7.41  99.7 7.41  98.1 7.42  97.5 7.42  98.3 7.44  97.1 7.42  99.0 7.46  97.6 7.46  93.3 7.37  96.5 7.39  96.2 7.40  97.6 7.43   0.0 0.00  97.8 7.43  95.4 7.38   0.0 0.00  97.6 7.43   0.0 0.00  98.1 7.45  97.9 7.43   0.0 0.00  97.2 7.46  97.1 7.47   0.0 0.00   0.0 0.00  92.4 7.43
0130 26.00 6271.276 3.330 -2.751  25.4 7.37  25.0 7.35  25.2 7.32  27.1 7.39  26.7 7.38  25.7 7.38  26.8 7.41  26.3 7.38  25.9 7.36  24.9 7.38  26.2 7.37  26.5 7.38  24.5 7.36  27.2 7.39  26.2 7.39  25.9 7.39  25.3 7.36  26.0 7.40  26.8 7.39  26.7 7.37  24.4 7.34  26.2 7.40  27.7 7.44  25.5 7.37  27.0 7.41  27.3 7.43  25.3 7.37  25.5 7.36  26.6 7.40  24.8 7.35  24.6 7.35  26.1 7.37  27.0 7.37  23.9 7.33  27.7 7.40  29.0 7.45  25.8 7.37  26.6 7.39  25.2 7.39  25.1 7.37  27.9 7.41  26.6 7.40  25.8 7.40  27.3 7.39  24.8 7.38  26.2 7.39  25.8 7.37  27.9 7.44  28.2 7.44  27.9 7.44   0.0 0.00   0.0 0.00  28.0 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0131 26.00 6280.616 0.859 -4.363   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  77.5 7.44   0.0 0.00  73.8 7.36  77.6 7.43   0.0 0.00  77.3 7.41  80.1 7.42   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0132 26.00 6297.792 2.223 -2.740  90.1 7.46  90.1 7.45   0.0 0.00  90.8 7.45   0.0 0.00  86.1 7.39  86.8 7.42  89.5 7.46  88.4 7.40  85.8 7.41  86.7 7.38  89.3 7.45  86.2 7.43  88.2 7.40  85.4 7.39  86.8 7.43  86.0 7.39  83.9 7.38  84.7 7.36  85.9 7.35  82.6 7.33  82.5 7.36  82.9 7.38  83.4 7.36  84.9 7.36  84.7 7.40  84.4 7.38  84.8 7.38  83.0 7.35  84.2 7.37  85.3 7.39  85.7 7.38  85.8 7.36  86.5 7.39  87.2 7.37   0.0 0.00  87.6 7.43  85.2 7.38  86.4 7.44  86.8 7.44  86.7 7.39  86.6 7.42  83.1 7.40  87.8 7.43  84.5 7.42  87.4 7.46  89.3 7.45  85.8 7.42  85.8 7.42  84.7 7.41  82.2 7.36  83.3 7.39  80.4 7.36  87.9 7.49  83.2 7.36  86.6 7.44  83.5 7.40  83.2 7.38  83.2 7.39  83.8 7.38  84.4 7.41  84.2 7.41  84.7 7.42  84.8 7.43  84.7 7.41  81.4 7.36  80.0 7.36  84.3 7.46  83.1 7.40  84.1 7.39  79.0 7.40
0133 26.00 6311.500 2.832 -3.141  30.6 7.37  30.9 7.36  33.3 7.37  32.7 7.38  31.7 7.37  31.3 7.38  30.4 7.37  31.0 7.37  32.0 7.37  31.8 7.42  32.6 7.39  31.3 7.36  30.8 7.38  32.0 7.37  30.7 7.37  32.1 7.41  30.4 7.35  29.6 7.36  30.8 7.35  34.2 7.41  31.0 7.37  31.2 7.39  31.1 7.39  32.0 7.39  30.2 7.35  33.2 7.44  31.5 7.39  30.8 7.36  32.0 7.40  32.2 7.39  32.5 7.41  31.3 7.37  31.5 7.34  31.2 7.37  30.8 7.34  31.6 7.38  31.9 7.38  29.8 7.33  31.7 7.42  30.4 7.37  32.7 7.38  31.2 7.38  31.8 7.42  30.1 7.33  30.6 7.40  30.1 7.36  31.1 7.37  31.6 7.40  29.9 7.35  30.4 7.37  31.0 7.40  31.4 7.41  31.6 7.41  30.2 7.38  30.9 7.38  32.6 7.42  30.1 7.39  32.0 7.42  31.2 7.40  31.5 7.40  31.7 7.41  31.0 7.38  30.3 7.39  32.5 7.43  32.1 7.41  30.8 7.39  30.7 7.42  31.3 7.44  30.4 7.38  30.3 7.37  31.6 7.45
0134 26.00 6322.690 2.588 -2.326  86.8 7.38  86.2 7.36  86.8 7.34  87.5 7.38  86.4 7.36  86.0 7.37  83.9 7.35  84.7 7.36  84.7 7.32  85.1 7.38  85.6 7.34  86.7 7.39  82.7 7.34  85.0 7.33  84.4 7.36  85.9 7.39  83.7 7.33  84.6 7.37  86.6 7.38  88.3 7.38  82.9 7.32  83.3 7.35  84.6 7.39  84.1 7.35  84.9 7.35  82.7 7.34  84.0 7.35  86.0 7.38  82.3 7.32  82.9 7.33  84.3 7.35  84.0 7.33  84.9 7.33  83.7 7.32  85.5 7.32  85.2 7.34  84.7 7.36  86.6 7.39  83.0 7.36  84.2 7.37  85.1 7.34  83.1 7.34  84.0 7.40  82.9 7.32  83.5 7.39  84.7 7.39  85.5 7.36  85.3 7.39  87.4 7.44  82.5 7.35  81.3 7.33  82.1 7.35  82.2 7.38  81.1 7.34  82.7 7.33  83.2 7.36  83.1 7.37  82.7 7.35  82.8 7.36  83.9 7.37  82.8 7.36  87.5 7.46  81.9 7.35  82.0 7.36  82.9 7.36  80.8 7.32  81.9 7.38  80.8 7.37  79.6 7.31  83.2 7.36  81.6 7.43
0135 26.00 6353.835 0.915 -6.477   1.8 7.24   0.0 0.00   2.5 7.30   2.6 7.36   2.3 7.31   1.9 7.26   0.0 0.00   0.0 0.00   0.0 0.00   1.7 7.25   2.1 7.28   0.0 0.00   2.0 7.29   2.4 7.33   1.9 7.27   1.8 7.25   0.0 0.00   2.1 7.33   0.0 0.00   0.0 0.00   2.4 7.36   0.0 0.00   2.3 7.37   0.0 0.00   2.1 7.31   2.5 7.41   2.6 7.42   0.0 0.00   2.1 7.32   2.2 7.31   2.1 7.31   2.4 7.34   0.0 0.00   2.7 7.42   0.0 0.00   2.0 7.29   2.1 7.29   0.0 0.00   1.9 7.30   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   2.1 7.29   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   2.8 7.47   0.0 0.00   0.0 0.00   2.9 7.47   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   1.8 7.25   2.7 7.45   0.0 0.00
0136 26.00 6481.869 2.279 -2.933  77.4 7.46  72.7 7.37  70.8 7.29  72.1 7.34  71.0 7.32  71.0 7.34  70.7 7.36  70.2 7.33  71.9 7.33  71.1 7.38  70.8 7.32  71.5 7.35  70.4 7.36  72.0 7.34  71.4 7.37  72.0 7.38  72.6 7.37  71.7 7.38  72.7 7.37  72.9 7.34  73.4 7.39  73.0 7.41  73.4 7.43  71.5 7.37  70.5 7.33  69.6 7.35  68.0 7.30  69.9 7.33  69.1 7.32  69.0 7.32  69.9 7.33  68.4 7.29  69.8 7.29  71.2 7.34  70.6 7.30  71.0 7.33  69.9 7.33  68.5 7.30  70.6 7.38  71.3 7.38  70.0 7.31  71.1 7.36  68.6 7.36  70.1 7.33  69.5 7.37  71.1 7.38  72.5 7.37  72.6 7.41  76.3 7.48  68.6 7.34  67.2 7.31  67.1 7.32  69.4 7.38  68.2 7.35  69.1 7.33  67.4 7.31  68.3 7.35  67.5 7.32  69.8 7.37  70.0 7.36  68.0 7.33  68.6 7.34  68.6 7.35  68.0 7.34  68.7 7.34  67.3 7.32  67.5 7.36  68.0 7.38  68.3 7.34  66.8 7.29  68.0 7.41
0137 26.00 6498.937 0.958 -4.632  54.9 7.34  55.3 7.33  54.8 7.26  55.9 7.32  55.9 7.33  54.7 7.34  54.2 7.34  54.0 7.32  56.8 7.34  53.8 7.36  55.5 7.32  55.3 7.33  53.0 7.33  57.2 7.35  55.6 7.37  55.2 7.37  54.9 7.33  53.9 7.34  56.0 7.34  56.0 7.32  54.9 7.33  54.2 7.35  55.0 7.38  54.8 7.34  55.2 7.34  54.6 7.36  54.9 7.35  55.7 7.35  54.1 7.33  55.8 7.36  54.6 7.34  54.3 7.31  55.8 7.30  53.8 7.31  56.3 7.32  55.6 7.34  54.3 7.32  57.3 7.38  52.8 7.35  53.8 7.34  54.9 7.31  54.9 7.35  53.5 7.36  56.0 7.34  53.5 7.37  54.3 7.35  55.2 7.33  54.7 7.36  54.9 7.35  55.3 7.38  54.1 7.37  55.3 7.39  54.1 7.38  54.3 7.38  54.8 7.35  55.3 7.37  55.8 7.42  54.3 7.37  54.8 7.38  55.9 7.39  55.4 7.39  55.4 7.37  54.9 7.39  53.7 7.37  56.4 7.39  55.0 7.38  55.0 7.43  53.2 7.40  54.7 7.38  54.0 7.35  56.1 7.48
0138 26.00 6518.365 2.830 -2.564   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  64.0 7.42   0.0 0.00   0.0 0.00  65.1 7.41  64.6 7.45  65.7 7.43   0.0 0.00   0.0 0.00  64.7 7.41  63.6 7.42  65.5 7.46  65.2 7.44  64.0 7.44  66.2 7.45   0.0 0.00  61.1 7.36  57.5 7.32  58.6 7.35  57.7 7.31  58.6 7.31  58.0 7.33  59.9 7.35  61.1 7.37  61.3 7.38  60.8 7.36  62.7 7.40  62.7 7.39  66.2 7.43  64.4 7.42   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  64.8 7.47   0.0 0.00   0.0 0.00   0.0 0.00  62.5 7.44   0.0 0.00  63.7 7.46   0.0 0.00   0.0 0.00  63.1 7.42   0.0 0.00  59.5 7.36  58.8 7.35  59.8 7.38  58.8 7.37  59.5 7.38  59.8 7.35  60.5 7.38  60.2 7.39  59.3 7.36  59.4 7.37  60.8 7.38  60.6 7.39  61.6 7.41  59.8 7.38  60.5 7.39  59.5 7.36  59.3 7.37  59.7 7.41  60.3 7.43  60.0 7.38  62.5 7.42  65.4 7.55
0139 26.00 6574.225 0.990 -4.980  39.1 7.43  38.5 7.40  37.7 7.32  40.3 7.41  37.4 7.36  37.0 7.39  37.7 7.42  38.6 7.41  36.9 7.35  36.7 7.42  37.3 7.36  36.9 7.36  35.8 7.38  37.3 7.35  35.8 7.37  36.3 7.39  38.4 7.40  35.8 7.38  38.1 7.38  37.4 7.35  35.8 7.35  35.3 7.37  34.2 7.35  34.6 7.33  36.5 7.37  35.8 7.38  35.9 7.37  38.6 7.40  34.9 7.35  35.8 7.35  34.5 7.34  36.9 7.36  41.9 7.42  39.3 7.42   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  36.4 7.38  38.0 7.37  37.0 7.39  35.6 7.39  38.2 7.38  34.9 7.39  36.9 7.39  36.6 7.36  38.4 7.43  36.6 7.38  35.9 7.38  34.8 7.37  36.0 7.40  35.5 7.39  35.3 7.39  37.0 7.39  36.7 7.39  35.4 7.41  35.6 7.40  36.6 7.41  35.7 7.38  36.2 7.40  38.1 7.41  36.3 7.41  37.0 7.42  37.2 7.40  36.2 7.40  35.3 7.43  34.8 7.42  34.8 7.37  35.7 7.38  35.6 7.44
0140 26.00 6581.207 1.480 -4.751   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  26.5 7.46   0.0 0.00   0.0 0.00  25.5 7.40   0.0 0.00  25.6 7.41  27.4 7.45  26.1 7.46  25.1 7.39  25.7 7.44  26.4 7.46  26.6 7.45  25.8 7.45  26.7 7.43   0.0 0.00  23.5 7.37  23.6 7.39  24.2 7.41  23.5 7.38  23.5 7.38  23.9 7.41  24.4 7.41  24.6 7.39  22.8 7.37  23.0 7.36  23.5 7.39  22.1 7.32  22.3 7.30  22.5 7.35  23.2 7.34  20.9 7.31  22.3 7.34  22.1 7.32  21.2 7.36   0.0 0.00  26.6 7.42   0.0 0.00  25.4 7.46  27.9 7.45   0.0 0.00  24.3 7.41   0.0 0.00  26.8 7.47  26.8 7.46  21.7 7.34  22.8 7.39  22.6 7.39  22.6 7.38  22.5 7.39  22.5 7.36  23.3 7.38  23.0 7.42  23.1 7.41  22.6 7.38  23.4 7.40  22.7 7.39  22.8 7.36  23.1 7.40  23.4 7.41  24.3 7.41  23.0 7.39  22.6 7.42  23.2 7.44  22.9 7.38  23.2 7.39  22.8 7.43
0141 26.00 6593.871 2.433 -2.359  97.1 7.40  96.5 7.38  95.8 7.33  95.6 7.36  96.1 7.37  95.1 7.37  95.8 7.40  95.5 7.39  96.1 7.36  94.6 7.39  97.3 7.38  94.7 7.37  93.4 7.38  96.1 7.36  95.6 7.39  94.2 7.38  96.0 7.39  95.1 7.40  96.9 7.40  95.6 7.34  94.1 7.36  92.7 7.36  93.0 7.38  93.8 7.37  94.0 7.34  94.5 7.39  95.5 7.39  94.4 7.37  93.0 7.35  94.2 7.37  94.8 7.38  96.3 7.39  95.9 7.36   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  93.2 7.37  96.0 7.37  94.9 7.39  93.7 7.41  94.9 7.38  92.1 7.38  94.9 7.41  93.7 7.34  96.6 7.43  95.7 7.42  92.8 7.38  91.8 7.36  92.3 7.37  92.6 7.41  92.7 7.39  93.0 7.36  92.7 7.37  93.7 7.40  93.6 7.38  91.7 7.36  94.3 7.39  94.3 7.41  93.8 7.40  95.1 7.43  92.2 7.38  94.0 7.39  92.1 7.37  91.5 7.39  92.9 7.43  90.1 7.35  92.9 7.37  91.5 7.45
0142 26.00 6609.110 2.559 -2.616  73.6 7.37  73.1 7.35  72.0 7.29  75.6 7.38  73.9 7.35  74.2 7.38  73.6 7.38  72.9 7.36  74.7 7.36  73.6 7.39  72.8 7.33  71.8 7.33  72.2 7.37  73.7 7.35  72.7 7.37  73.3 7.38  73.7 7.37  73.1 7.38  75.0 7.39  75.2 7.36  71.7 7.34  70.8 7.34  71.4 7.37  71.4 7.34  72.9 7.35  73.8 7.40  71.1 7.33  72.2 7.35  70.8 7.33  71.8 7.35  71.4 7.34  70.8 7.31  72.1 7.31  72.6 7.34  74.4 7.34  74.4 7.37  75.0 7.40  78.0 7.46  73.0 7.40  71.2 7.35  74.0 7.36  72.2 7.36  73.6 7.43  72.5 7.35  71.4 7.38  71.3 7.36  73.1 7.36  73.5 7.40  73.5 7.40  72.7 7.39  70.9 7.36  71.9 7.38  72.4 7.41  73.0 7.42  71.7 7.35  72.6 7.38  72.0 7.39  71.5 7.37  72.4 7.39  71.0 7.35  73.3 7.41  70.5 7.36  74.4 7.44  72.5 7.40  72.6 7.39  71.1 7.37  71.5 7.41  70.4 7.40  71.8 7.39  70.2 7.33  69.6 7.41
0143 26.00 6625.021 1.010 -5.307  24.3 7.46  23.5 7.42  21.9 7.32   0.0 0.00  23.8 7.41  22.6 7.42  23.1 7.44  23.4 7.42  23.2 7.39  23.6 7.47  22.3 7.38  21.2 7.34  21.9 7.41  22.9 7.38  21.9 7.40  22.5 7.42  24.7 7.46  22.2 7.42  23.0 7.39  24.3 7.41  22.3 7.39  22.0 7.41  22.3 7.42  22.3 7.40   0.0 0.00  22.6 7.43  22.0 7.40  22.7 7.40  21.8 7.40  22.4 7.39  21.9 7.40  23.2 7.40  22.1 7.34  22.3 7.40  20.9 7.33  23.1 7.42  22.3 7.39  24.4 7.43  22.1 7.44  21.5 7.39  21.9 7.36  23.6 7.44  23.1 7.45  22.3 7.37  21.9 7.43  23.3 7.44  21.9 7.38  23.6 7.45  23.9 7.44  22.3 7.41  20.5 7.39  22.1 7.43  22.8 7.44  21.7 7.42  21.7 7.39  22.7 7.42  21.3 7.43  21.6 7.42  22.0 7.42  22.1 7.42  22.4 7.44  22.5 7.40  23.6 7.47  23.0 7.45  22.4 7.42  21.7 7.42  21.1 7.44  22.9 7.49  21.2 7.39  20.9 7.39  21.5 7.45
0144 26.00 6667.725 4.580 -2.125   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.4 7.45   8.9 7.44   8.9 7.44   0.0 0.00   0.0 0.00   0.0 0.00   8.8 7.42   9.4 7.45   0.0 0.00   0.0 0.00   0.0 0.00   7.7 7.37   0.0 0.00   0.0 0.00   8.1 7.38   9.4 7.44   8.8 7.42   0.0 0.00   0.0 0.00   9.3 7.45   0.0 0.00   9.0 7.45   8.2 7.40   0.0 0.00   8.3 7.40   8.4 7.40   7.5 7.35   8.4 7.40   0.0 0.00   8.7 7.42   0.0 0.00   7.9 7.38   0.0 0.00   9.7 7.47   7.7 7.38   7.7 7.37   6.5 7.27   0.0 0.00   0.0 0.00   8.2 7.38   8.7 7.44   9.8 7.48   8.6 7.41   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.3 7.47   9.1 7.46   0.0 0.00   9.1 7.45   9.5 7.47   9.3 7.48   0.0 0.00   9.3 7.47   0.0 0.00   8.8 7.44   0.0 0.00   8.4 7.42   9.5 7.48   8.5 7.42   9.7 7.49   0.0 0.00   9.8 7.51   9.9 7.49   0.0 0.00   9.3 7.49
0145 26.00 6699.162 4.590 -2.081   7.9 7.34   7.9 7.34   8.2 7.33   8.6 7.37   9.0 7.39   6.8 7.27   8.3 7.37   8.4 7.37   7.5 7.30   7.6 7.34   7.5 7.30   7.2 7.28   8.0 7.35   8.7 7.37   7.9 7.35   8.1 7.36   7.6 7.32   7.4 7.32   7.1 7.28   7.5 7.30   7.2 7.29   7.8 7.34   7.6 7.33   8.1 7.35   8.7 7.39   9.0 7.41   7.5 7.32   0.0 0.00   7.4 7.31   8.0 7.34   8.4 7.37   7.2 7.29   7.0 7.26   7.8 7.33   0.0 0.00   7.5 7.32   8.4 7.36   7.9 7.33   7.7 7.35   7.0 7.29   7.7 7.31   7.7 7.33   7.1 7.30   8.1 7.34   7.8 7.35   7.0 7.29   7.6 7.32   8.9 7.41  10.0 7.46   8.0 7.35   7.8 7.35   9.6 7.45   7.8 7.34   7.5 7.33   7.6 7.32   9.0 7.41   7.6 7.35   7.5 7.33   8.1 7.37   7.3 7.32   7.3 7.32   9.2 7.41   7.7 7.34   7.1 7.30   8.4 7.38   8.0 7.36   7.6 7.35   8.2 7.39   7.6 7.33   7.1 7.30   8.6 7.41
0146 26.00 6739.520 1.557 -4.790  14.4 7.23  14.5 7.22   0.0 0.00   0.0 0.00  14.7 7.20  14.9 7.24  14.5 7.24  14.8 7.23  15.8 7.24  15.5 7.29   0.0 0.00  15.4 7.23  14.6 7.24  15.3 7.22  15.1 7.25  16.0 7.29  14.4 7.21  14.5 7.24  15.0 7.22  15.1 7.21   0.0 0.00  15.0 7.25  15.0 7.26  14.9 7.23  14.9 7.24   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.8 7.28  15.5 7.24  14.8 7.18  14.8 7.23  17.3 7.28  15.6 7.26   0.0 0.00  16.8 7.28  14.9 7.28  15.5 7.27   0.0 0.00   0.0 0.00  15.2 7.28  15.4 7.22  15.8 7.31  14.4 7.23  15.3 7.24  15.3 7.26  15.6 7.26   0.0 0.00  14.6 7.25   0.0 0.00  14.9 7.26   0.0 0.00  15.3 7.26  14.7 7.24  14.7 7.28  14.9 7.27   0.0 0.00   0.0 0.00  15.3 7.28  16.3 7.28  15.5 7.29   0.0 0.00   0.0 0.00  14.7 7.26  14.7 7.29   0.0 0.00  15.4 7.27  15.7 7.28   0.0 0.00
0147 26.00 6750.150 2.424 -2.570  82.6 7.34  83.4 7.34  82.5 7.29  85.2 7.37  82.9 7.32  84.0 7.37  81.9 7.35  82.9 7.36  84.0 7.34  81.5 7.35  82.7 7.32  85.0 7.39  81.8 7.36  83.5 7.33  80.9 7.33  83.4 7.38  82.1 7.33  82.8 7.37  82.8 7.34  83.7 7.33  81.5 7.33  82.7 7.38  81.2 7.37  80.9 7.33  84.0 7.36  83.1 7.38  82.5 7.36  83.2 7.37  82.5 7.35  82.8 7.36  82.2 7.35  83.9 7.37  81.9 7.30  84.8 7.37  86.7 7.38  83.8 7.34  82.6 7.35  86.4 7.42  83.1 7.39  81.0 7.34  81.2 7.30  81.9 7.35  81.5 7.39  81.8 7.33  83.4 7.42  82.2 7.37  81.9 7.33  83.3 7.39  86.6 7.46  82.6 7.39  81.8 7.37  82.2 7.39  81.6 7.40  83.0 7.42  83.1 7.38  81.8 7.37  82.6 7.40  82.1 7.37  81.8 7.38  82.4 7.37  83.2 7.40  83.3 7.41  82.8 7.40  83.5 7.42  83.2 7.40  80.5 7.35  81.9 7.41  81.0 7.41  81.6 7.38  81.1 7.35  79.9 7.43
0148 26.00 6752.705 4.640 -1.186  36.1 7.35  34.6 7.31  36.9 7.33  36.4 7.34  35.2 7.32  36.2 7.35  35.9 7.35  36.6 7.36  36.3 7.34  36.2 7.37  35.9 7.33  36.5 7.35  35.9 7.35  37.1 7.35  36.2 7.36  35.1 7.33  37.4 7.37  35.5 7.35  36.1 7.34  37.7 7.36  36.5 7.35  35.8 7.35  35.9 7.36  35.8 7.34  38.0 7.38  34.6 7.33  37.2 7.38  38.4 7.39  37.0 7.37  36.8 7.36  36.5 7.36  36.1 7.34  35.7 7.32  36.4 7.35  37.2 7.35  35.2 7.32  36.1 7.34  34.7 7.32  35.3 7.35  37.6 7.39  37.6 7.37  37.6 7.38  36.0 7.37  36.4 7.35  35.6 7.36  34.6 7.33  35.9 7.34  36.3 7.36  37.1 7.38  37.2 7.38  36.4 7.37  37.1 7.39  37.4 7.40  35.7 7.36  36.7 7.37  35.5 7.35  36.7 7.39  36.7 7.38  36.6 7.38  37.6 7.39  37.8 7.40  38.7 7.42  36.2 7.37  35.0 7.34  36.8 7.37  36.1 7.37  36.6 7.39  36.7 7.40  36.0 7.36  37.5 7.39  37.0 7.42
0149 26.00 6793.252 4.080 -2.366  14.2 7.41  14.2 7.40  15.1 7.39  15.4 7.43  15.1 7.42  14.0 7.40  14.9 7.43  13.9 7.38  14.5 7.39  13.1 7.38  14.4 7.40  14.2 7.39  13.6 7.39  15.6 7.43  14.2 7.41  12.6 7.35  14.2 7.40  14.8 7.43  12.3 7.31  13.4 7.35  12.4 7.33  12.1 7.33  11.3 7.29  11.8 7.30  12.1 7.32  13.2 7.37  12.4 7.34  12.6 7.33  13.9 7.39  13.4 7.37  12.8 7.35  13.6 7.37  14.2 7.37  12.3 7.32  12.6 7.32  13.1 7.36  13.9 7.38  12.2 7.32  11.7 7.32  14.0 7.40  14.9 7.41  14.0 7.39  14.8 7.44  14.8 7.41  14.2 7.42  15.0 7.43  15.1 7.43  15.0 7.44  15.5 7.45  14.2 7.41  13.8 7.40  13.7 7.40  12.9 7.37  14.1 7.42  13.4 7.37  14.0 7.40  13.1 7.39  13.8 7.41  12.8 7.36  14.0 7.41  13.4 7.39  13.0 7.35  13.5 7.39  13.2 7.38  13.1 7.37  13.2 7.38  13.5 7.41  14.3 7.44  14.1 7.41  14.1 7.41  13.5 7.41
0204 26.01 5234.625 3.221 -2.271  73.6 7.33  73.0 7.30  74.0 7.30  72.2 7.31  73.4 7.30  74.6 7.35  73.3 7.32  73.3 7.33  73.4 7.30  72.7 7.32  72.2 7.29  73.8 7.36  73.8 7.36  72.2 7.31  72.7 7.33  72.0 7.30  73.5 7.32  73.0 7.35  72.6 7.33  73.3 7.31  73.1 7.32  72.8 7.33  73.8 7.38  73.6 7.36  73.5 7.33  72.6 7.35  72.3 7.33  73.2 7.35  73.8 7.33  72.5 7.34  73.4 7.32  74.5 7.35  73.3 7.32  72.7 7.29  73.7 7.30  71.9 7.28  71.6 7.30  70.5 7.34  72.9 7.34  73.3 7.35  72.9 7.33  74.4 7.35  74.1 7.39  71.8 7.32  73.8 7.37  73.5 7.36  73.2 7.33  73.7 7.38  73.4 7.40  71.5 7.35  72.8 7.35  72.6 7.37  74.2 7.41  76.0 7.43  73.2 7.34  72.9 7.35  73.6 7.38  73.5 7.36  73.6 7.38  73.5 7.38  73.9 7.37  72.1 7.40  72.9 7.37  75.2 7.40  73.4 7.38  71.3 7.32  74.8 7.41  72.9 7.39  74.0 7.37  74.3 7.35  73.4 7.43
0205 26.01 5264.812 3.230 -3.108  34.3 7.33  34.2 7.30  34.4 7.28  33.5 7.30  34.4 7.29  33.4 7.31  33.9 7.30  33.9 7.30  33.6 7.28  35.2 7.36  33.3 7.28  34.2 7.33  34.3 7.33  31.5 7.25  35.4 7.37  33.9 7.31  35.3 7.33  35.3 7.37  33.9 7.32  34.4 7.30  33.9 7.30  34.2 7.32  33.8 7.33  35.3 7.36  36.2 7.37  36.1 7.39  34.4 7.35  34.8 7.35  34.4 7.32  34.8 7.35  34.9 7.33  33.6 7.29  35.1 7.32  33.3 7.27  34.5 7.29  34.7 7.32  33.3 7.29  35.8 7.42  35.1 7.36  32.9 7.29  34.4 7.32  35.0 7.33  34.1 7.34  34.1 7.32  33.5 7.32  33.1 7.30  33.8 7.31  31.7 7.29  32.7 7.33  33.0 7.33  33.4 7.32  35.1 7.38  34.0 7.35  33.0 7.32  35.6 7.35  33.5 7.32  33.2 7.34  33.5 7.33  32.5 7.31  33.2 7.34  34.7 7.35  33.3 7.36  31.7 7.29  34.1 7.33  32.9 7.32  33.5 7.32  33.4 7.34  34.4 7.37  33.9 7.32  34.8 7.32  33.4 7.36
0206 26.01 5414.073 3.221 -3.568  17.6 7.32  18.7 7.33  18.3 7.29  19.5 7.37  18.5 7.31  18.9 7.36  18.2 7.32  18.2 7.32  19.3 7.34  18.0 7.34  18.3 7.32  16.2 7.26  18.0 7.33  18.9 7.35  17.3 7.32  19.1 7.36  18.3 7.32  18.3 7.35  18.5 7.34  17.9 7.30  18.4 7.32  19.1 7.36  20.1 7.41  19.4 7.38  20.3 7.40  20.2 7.42  17.8 7.34  16.6 7.28  19.2 7.36  18.3 7.34  19.4 7.36  22.6 7.45  23.0 7.45  21.2 7.40  20.4 7.37  20.7 7.40   0.0 0.00   0.0 0.00   0.0 0.00  16.9 7.29  16.8 7.28  19.1 7.34  18.5 7.36  16.9 7.28  18.4 7.35  19.0 7.36  18.3 7.34  18.0 7.36  18.7 7.38  16.6 7.30  17.7 7.33  17.5 7.34  18.4 7.36  18.3 7.35  16.5 7.27  17.6 7.32  16.8 7.33  17.4 7.33  16.8 7.31  17.5 7.35  18.2 7.35  15.9 7.30  18.9 7.38  18.8 7.36  18.8 7.37  16.0 7.26  18.0 7.36  20.1 7.43  22.7 7.46  17.8 7.30  22.5 7.51
0207 26.01 5525.125 3.267 -4.007   6.6 7.28   8.4 7.38   6.5 7.22   8.2 7.38   9.1 7.40   7.3 7.33   9.5 7.44   8.4 7.38   8.3 7.36   7.5 7.35   8.5 7.38   8.2 7.38   8.2 7.38   8.1 7.37   7.4 7.34   7.9 7.36   9.3 7.43   8.6 7.42   7.3 7.32   7.1 7.29   8.0 7.35   7.7 7.35   8.2 7.39   7.2 7.33   8.0 7.37   8.9 7.44   8.6 7.42   7.8 7.36   7.9 7.36   8.5 7.40   7.6 7.33   6.9 7.28   6.8 7.26   9.1 7.41   8.4 7.36   8.4 7.39   8.9 7.41   0.0 0.00   9.1 7.45   0.0 0.00   7.4 7.32   0.0 0.00   7.6 7.35   7.9 7.35   7.6 7.35   0.0 0.00   8.1 7.38   7.7 7.38   7.6 7.37   7.9 7.38   8.8 7.43   7.3 7.36   7.4 7.34   7.7 7.37   9.5 7.45   8.7 7.42   8.0 7.41   8.7 7.43   7.0 7.32   0.0 0.00   7.4 7.34   0.0 0.00  10.1 7.51   8.5 7.40   6.7 7.30   9.0 7.43   6.9 7.32   8.7 7.44   8.5 7.39   9.6 7.45  10.2 7.52
0208 26.01 6432.680 2.891 -3.579  30.1 7.33  30.3 7.31  29.9 7.27  30.5 7.34  30.1 7.29  30.7 7.35  31.5 7.35  30.1 7.31  30.7 7.31  30.5 7.35  31.0 7.33  30.7 7.35  31.3 7.36  30.3 7.33  30.5 7.35  30.3 7.33  31.7 7.35  30.4 7.35  29.3 7.31  29.9 7.30  29.7 7.30  29.5 7.31  27.9 7.29  29.7 7.33  29.5 7.31  29.9 7.34  30.6 7.36  31.8 7.38  35.0 7.43  31.6 7.37  32.6 7.38  32.3 7.36  36.7 7.46  35.0 7.41  30.4 7.30  30.9 7.33  33.8 7.41   0.0 0.00   0.0 0.00  30.9 7.35  31.4 7.35  32.4 7.37  30.6 7.36  31.2 7.35  31.0 7.36  30.0 7.33  31.3 7.36  30.9 7.38  30.5 7.38  31.9 7.40  31.6 7.38  31.0 7.39  32.8 7.42  33.2 7.43  31.6 7.36  32.7 7.41  32.6 7.43  31.5 7.38  31.9 7.40  31.3 7.40  33.0 7.42   0.0 0.00  34.9 7.47  34.5 7.44   0.0 0.00  34.7 7.45  35.8 7.50  36.3 7.52  37.0 7.49  36.8 7.47   0.0 0.00
0209 26.01 6516.080 2.891 -3.302   0.0 0.00  45.0 7.36  46.9 7.37  39.6 7.26  42.4 7.29  40.6 7.29  41.1 7.28  41.1 7.28  41.9 7.29  40.7 7.30  39.9 7.25  41.7 7.32  41.7 7.32  41.1 7.30  41.8 7.33  44.2 7.36  43.1 7.32  44.0 7.38  43.9 7.37  47.5 7.41  47.2 7.41  44.3 7.37  45.4 7.41  44.8 7.39  43.1 7.34  38.5 7.26  38.3 7.26  39.9 7.28  41.9 7.30  40.9 7.31   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  46.0 7.41  41.8 7.31  39.0 7.24  40.0 7.30  38.7 7.24  42.7 7.35  42.1 7.32  43.4 7.35  45.2 7.42   0.0 0.00  38.9 7.28  40.0 7.29  39.9 7.31  40.4 7.32  40.5 7.31  39.1 7.25  41.3 7.32  40.8 7.34  39.3 7.28  40.4 7.31  38.1 7.28  39.3 7.28  40.0 7.34  40.1 7.31  42.5 7.34  44.9 7.41  44.2 7.38  40.0 7.31  44.2 7.41  42.1 7.32  43.3 7.33  41.6 7.37
1029 26.00 5197.929 4.301 -1.438  37.2 7.37  34.9 7.31  36.2 7.31  36.8 7.34  37.0 7.35  37.8 7.38  36.1 7.35  36.3 7.35  34.9 7.30  36.4 7.37  36.3 7.34  35.3 7.32  35.9 7.35  36.7 7.34  36.1 7.35  35.0 7.33  35.3 7.32  36.2 7.36  37.0 7.36  34.8 7.30  35.5 7.33  34.9 7.33  36.2 7.37  35.0 7.33  36.0 7.34  36.3 7.36  35.4 7.34  36.7 7.36  35.9 7.34  36.1 7.35  36.2 7.35  37.0 7.36  36.5 7.33  35.2 7.32  36.8 7.34  35.7 7.33  36.1 7.34  36.3 7.35  36.3 7.37  36.6 7.37  34.8 7.30  35.8 7.34  35.7 7.36  35.0 7.31  36.7 7.38  35.3 7.34  35.1 7.32  36.2 7.36  35.0 7.33  35.7 7.35  35.1 7.34  35.4 7.35  36.2 7.37  35.4 7.36  34.0 7.31  37.1 7.38  37.4 7.40  36.6 7.38  34.9 7.34  34.7 7.33  36.4 7.37  33.7 7.30  34.1 7.33  35.1 7.35  34.8 7.33  37.7 7.40  35.2 7.37  36.7 7.40  36.0 7.36  38.4 7.41  35.9 7.40
1030 26.00 5206.801 4.283 -2.396   0.0 0.00   6.8 7.34   8.2 7.39   6.0 7.26   0.0 0.00   6.7 7.34   8.2 7.44   7.9 7.41   7.3 7.36   6.6 7.35   5.8 7.25   7.1 7.35   7.7 7.41   7.5 7.37   6.8 7.35   6.4 7.32   5.3 7.22   8.3 7.45   6.7 7.32   6.7 7.31   7.2 7.36   7.6 7.40   6.6 7.33   8.2 7.43   8.2 7.43   8.6 7.46   7.6 7.40   7.0 7.35   7.2 7.37   6.3 7.30   0.0 0.00   8.4 7.43   0.0 0.00   6.8 7.34   6.7 7.32   6.8 7.34   6.4 7.30   8.4 7.43   5.1 7.23   5.7 7.26   0.0 0.00   6.6 7.33   6.7 7.35   5.6 7.23   5.6 7.27   6.3 7.31   0.0 0.00   6.0 7.29   6.8 7.34   6.0 7.29   7.2 7.38   8.3 7.45   7.5 7.40   7.0 7.37   5.8 7.27   5.8 7.27   6.8 7.37   5.7 7.28   6.7 7.35   0.0 0.00   6.9 7.36   8.7 7.46   0.0 0.00   8.2 7.45   6.9 7.35   0.0 0.00   0.0 0.00   8.5 7.48   0.0 0.00   6.7 7.34   9.1 7.51
1031 26.00 5223.187 3.635 -2.231  29.9 7.34  31.4 7.36  30.9 7.31  31.1 7.34  30.9 7.34  31.3 7.37  30.2 7.35  30.9 7.35  30.3 7.32  30.1 7.36  30.4 7.33  31.9 7.37  30.7 7.36  30.3 7.32  30.7 7.36  30.7 7.36  31.3 7.36  30.2 7.35  32.0 7.37  29.7 7.30  30.4 7.34  29.5 7.33  30.6 7.37  29.5 7.33  30.8 7.35  29.5 7.34  30.3 7.35  31.0 7.35  28.3 7.30  30.5 7.34  30.2 7.34  30.7 7.34  31.1 7.33  30.2 7.33  32.1 7.36  30.9 7.35  31.1 7.36  29.2 7.31  31.0 7.38  30.9 7.37  29.4 7.30  30.6 7.35  29.5 7.35  31.8 7.36  29.6 7.36  29.7 7.34  30.4 7.34  30.5 7.36  31.7 7.38  29.7 7.34  30.2 7.36  29.9 7.36  29.3 7.34  29.4 7.35  30.2 7.34  29.4 7.33  27.1 7.30  29.7 7.35  29.8 7.35  30.0 7.36  30.7 7.38  34.1 7.44  30.9 7.38  32.4 7.42  30.2 7.35  31.7 7.40  31.3 7.41  29.5 7.37  30.8 7.37  31.5 7.38  34.2 7.49
1032 26.00 5242.491 3.634 -0.906  92.3 7.30  90.8 7.28  91.6 7.27  91.2 7.28  91.7 7.29  91.6 7.30  92.3 7.33  91.3 7.31  92.3 7.29  91.3 7.31  91.9 7.29  91.4 7.31  90.0 7.31  92.0 7.29  90.8 7.30  91.3 7.32  91.4 7.30  91.0 7.31  90.3 7.28  91.8 7.28  91.2 7.31  91.3 7.33  91.7 7.35  91.0 7.31  92.3 7.31  91.6 7.33  91.5 7.31  91.2 7.31  91.7 7.32  90.9 7.31  91.1 7.30  92.0 7.32  92.1 7.30  90.5 7.27  91.5 7.27  91.4 7.27  92.1 7.33  92.8 7.33  89.9 7.30  90.8 7.32  91.8 7.30  91.0 7.32  89.6 7.33  91.0 7.31  90.9 7.34  90.9 7.33  91.0 7.29  91.6 7.33  91.9 7.35  90.0 7.32  91.1 7.33  93.4 7.38  91.3 7.38  91.3 7.36  90.2 7.30  92.8 7.36  93.6 7.38  93.0 7.36  91.5 7.34  92.8 7.35  90.7 7.33  92.2 7.38  94.2 7.41  92.1 7.37  91.0 7.33  93.7 7.39  91.0 7.36  91.8 7.39  91.2 7.36  93.8 7.38  86.7 7.34
1033 26.00 5253.023 2.279 -3.819  21.2 7.32  22.8 7.35  22.0 7.27  22.1 7.31  20.7 7.27  21.4 7.32  21.5 7.33  20.7 7.29  21.3 7.29  22.2 7.37  22.2 7.32  22.5 7.33  21.1 7.32  22.5 7.32  22.6 7.36  23.0 7.37  20.8 7.29  20.6 7.31  22.3 7.32  22.0 7.30  21.7 7.32  21.5 7.33  22.8 7.37  20.3 7.28  21.1 7.31  21.3 7.33  21.2 7.32  22.8 7.34  21.6 7.33  21.4 7.31  23.5 7.38  21.2 7.29  24.1 7.34  22.5 7.34  21.1 7.28  21.7 7.32  24.5 7.39  24.5 7.38  22.7 7.39  21.8 7.34  22.9 7.33  19.9 7.28  21.7 7.35  21.6 7.30  22.4 7.38  22.3 7.35  22.8 7.34  23.2 7.38  20.4 7.29  19.9 7.29  21.2 7.34  21.9 7.36  19.9 7.30  21.6 7.35  21.7 7.33  21.4 7.33  20.6 7.34  20.8 7.33  20.1 7.31  22.5 7.37  21.3 7.34  22.4 7.34  23.6 7.41  19.3 7.29   0.0 0.00  20.0 7.30  19.8 7.33  21.1 7.37  23.6 7.39   0.0 0.00  19.2 7.32
1034 26.00 5279.654 3.301 -3.544   0.0 0.00   5.8 7.42   4.7 7.28   6.1 7.42   5.4 7.37   0.0 0.00   5.6 7.42   5.6 7.40   5.8 7.41   5.7 7.44   5.9 7.42   5.9 7.41   5.5 7.41   0.0 0.00   5.6 7.42   5.2 7.38   0.0 0.00   5.7 7.43   5.2 7.36   0.0 0.00   4.8 7.33   5.3 7.39   0.0 0.00   5.5 7.40   5.1 7.37   0.0 0.00   0.0 0.00   5.5 7.39   0.0 0.00   5.7 7.41   0.0 0.00   5.2 7.36   0.0 0.00   0.0 0.00   5.1 7.34   5.4 7.39   5.0 7.35   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.9 7.43   5.2 7.39   6.3 7.44   5.6 7.43   6.4 7.47   6.1 7.44   0.0 0.00   6.1 7.44   6.0 7.45   0.0 0.00   5.5 7.42   4.7 7.34   5.5 7.42   5.4 7.39   0.0 0.00   6.2 7.49   5.8 7.45   6.1 7.47   5.0 7.37   5.6 7.43   5.5 7.39   0.0 0.00   5.3 7.40   5.7 7.42   0.0 0.00   0.0 0.00   5.6 7.45   6.7 7.50   4.9 7.36   6.4 7.51
1035 26.00 5285.118 4.434 -1.465  27.1 7.30  26.3 7.27  27.5 7.27  28.9 7.32  28.1 7.30  28.2 7.32  28.5 7.33  28.0 7.31  27.1 7.28  27.1 7.31  27.2 7.29  28.1 7.31  27.0 7.30  28.3 7.31  26.7 7.29  26.5 7.29  27.4 7.30  27.4 7.31  27.8 7.30  26.6 7.26  26.7 7.28  27.5 7.31  26.7 7.30  27.2 7.30  27.4 7.30  29.1 7.35  27.2 7.30  27.6 7.30  26.4 7.28  28.1 7.32  28.2 7.32  27.6 7.30  27.7 7.28  27.7 7.30  26.8 7.27  26.7 7.28  26.6 7.28  29.4 7.34  26.8 7.31  27.2 7.30  28.2 7.31  26.3 7.28  27.6 7.33  28.9 7.33  28.6 7.35  27.6 7.31  27.3 7.29  28.5 7.34  27.7 7.31  28.5 7.34  29.0 7.36  29.2 7.36  29.0 7.36  30.2 7.39  29.0 7.34  28.4 7.33  29.4 7.38  27.7 7.33  27.1 7.31  25.9 7.28  27.1 7.31  28.1 7.33  35.2 7.50  30.4 7.39  28.1 7.33  29.6 7.37  28.8 7.37  26.5 7.32  33.2 7.45  29.5 7.36  28.7 7.38
1036 26.00 5288.528 3.695 -1.525  58.1 7.28  59.2 7.29  57.5 7.23  59.3 7.29  58.1 7.26  58.7 7.29  57.3 7.28  55.6 7.23  58.2 7.26  56.6 7.27  57.5 7.25  58.0 7.28  56.6 7.28  58.7 7.28  58.3 7.30  58.5 7.31  57.0 7.26  57.5 7.29  58.5 7.29  58.4 7.26  57.9 7.28  57.7 7.30  57.7 7.31  57.3 7.28  58.1 7.28  57.0 7.28  57.9 7.29  57.7 7.28  57.8 7.29  57.6 7.28  56.8 7.26  57.2 7.26  58.1 7.26  56.9 7.25  57.7 7.24  57.0 7.25  58.7 7.30  59.5 7.32  57.4 7.30  58.3 7.31  58.2 7.27  57.5 7.28  56.3 7.29  57.0 7.26  57.7 7.32  59.5 7.34  56.6 7.25  58.1 7.31  57.9 7.31  57.7 7.31  57.4 7.30  57.6 7.31  56.8 7.31  58.7 7.34  57.5 7.29  58.1 7.31  57.1 7.30  58.5 7.32  57.9 7.32  58.4 7.32  57.9 7.32  59.9 7.37  58.1 7.33  57.9 7.32  56.9 7.29  58.3 7.32  57.1 7.32  59.0 7.38  58.6 7.34  57.1 7.29  58.8 7.40
1037 26.00 5300.412 4.593 -2.234   5.0 7.34   4.1 7.25   4.6 7.27   3.9 7.21   3.9 7.21   4.6 7.30   4.4 7.29   4.4 7.28   4.7 7.30   4.1 7.27   4.6 7.29   5.6 7.38   4.8 7.33   4.2 7.25   4.9 7.34   5.4 7.38   4.6 7.30   4.4 7.29   4.7 7.30   3.8 7.20   4.8 7.32   4.6 7.31   4.7 7.32   4.1 7.25   5.8 7.41   4.1 7.26   4.7 7.32   4.3 7.26   5.0 7.34   5.4 7.37   4.3 7.27   0.0 0.00   0.0 0.00   4.4 7.28   4.4 7.26   4.5 7.29   5.1 7.34   0.0 0.00   4.1 7.27   4.4 7.29   4.1 7.23   4.6 7.30   4.5 7.30   5.3 7.35   4.6 7.32   6.1 7.44   4.0 7.23   0.0 0.00   5.7 7.40   0.0 0.00   4.6 7.32   4.3 7.29   4.3 7.28   0.0 0.00   4.6 7.30   0.0 0.00   5.4 7.40   4.4 7.30   0.0 0.00   4.7 7.32   5.2 7.37   0.0 0.00   6.4 7.47   4.5 7.30   4.8 7.33   6.5 7.47   5.6 7.42   4.3 7.30   4.7 7.32   0.0 0.00   7.9 7.59
1038 26.00 5301.327 4.386 -2.702   0.0 0.00   0.0 0.00   2.9 7.32   0.0 0.00   0.0 0.00   2.2 7.23   2.2 7.24   0.0 0.00   0.0 0.00   2.8 7.36   0.0 0.00   2.7 7.31   0.0 0.00   0.0 0.00   2.6 7.31   0.0 0.00   0.0 0.00   3.1 7.39   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   2.7 7.32   0.0 0.00   0.0 0.00   0.0 0.00   3.4 7.42   0.0 0.00   2.6 7.30   0.0 0.00   2.9 7.34   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   3.5 7.43   0.0 0.00   2.9 7.37   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   2.2 7.21   2.4 7.29   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   2.5 7.30   0.0 0.00   2.8 7.35   0.0 0.00   3.2 7.40   2.8 7.36   0.0 0.00   3.6 7.46   2.7 7.33   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   3.1 7.39   0.0 0.00   0.0 0.00   3.3 7.44   0.0 0.00   0.0 0.00   0.0 0.00
1039 26.00 5308.707 4.256 -2.361   8.4 7.38   0.0 0.00   0.0 0.00   6.6 7.24   8.8 7.38   0.0 0.00   6.3 7.25   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.3 7.36   6.5 7.26   7.2 7.29   8.1 7.37   7.6 7.34   0.0 0.00   0.0 0.00   7.8 7.33   7.4 7.30   7.0 7.28   0.0 0.00   6.9 7.29   6.6 7.26   0.0 0.00   8.0 7.36   0.0 0.00   8.6 7.38   6.9 7.29   7.1 7.29   0.0 0.00   6.9 7.27   0.0 0.00   7.4 7.31   6.7 7.25   7.8 7.34   7.1 7.29   0.0 0.00   6.4 7.27   0.0 0.00   6.7 7.25   0.0 0.00   0.0 0.00   6.5 7.24   0.0 0.00   6.8 7.28   6.7 7.26   6.8 7.28   7.0 7.29   0.0 0.00   6.6 7.28   0.0 0.00   0.0 0.00   8.2 7.38   7.2 7.30   8.1 7.37   7.0 7.32   0.0 0.00   6.4 7.26   6.6 7.28   0.0 0.00   9.4 7.43   8.8 7.42   6.6 7.28   7.1 7.30   7.1 7.31   8.3 7.41   6.7 7.30   6.3 7.25   6.9 7.29   0.0 0.00
1040 26.00 5320.039 3.642 -2.486  21.0 7.37  20.8 7.35  22.5 7.36  22.4 7.38  22.1 7.38  21.9 7.39  21.2 7.38  22.0 7.39  22.5 7.39  21.8 7.41  20.7 7.34  22.1 7.38  21.3 7.38  22.3 7.38  20.8 7.37  22.8 7.42  20.2 7.34  21.3 7.39  23.0 7.41  21.5 7.35  21.3 7.37  21.6 7.39  22.2 7.41  22.7 7.41  21.0 7.36  20.6 7.37  22.2 7.40  19.9 7.33  21.5 7.38  21.7 7.38  20.4 7.35  23.0 7.41  20.3 7.31  20.4 7.34  23.5 7.41  21.6 7.38  20.5 7.34  22.2 7.39  21.3 7.40  21.1 7.38  21.3 7.35  21.7 7.38  21.9 7.41  21.0 7.35  22.0 7.42  20.9 7.37  21.8 7.38  21.8 7.40  23.1 7.42  20.9 7.37  20.6 7.37  22.0 7.42  20.6 7.37  20.9 7.38  20.6 7.36  22.0 7.40  21.4 7.41  20.7 7.38  21.1 7.39  21.0 7.38  20.5 7.37  22.5 7.41  23.7 7.46  21.1 7.39  20.7 7.37  22.5 7.42  21.3 7.42  22.6 7.46  21.5 7.39  21.7 7.40  22.5 7.46
1041 26.00 5321.109 4.434 -1.198  41.7 7.35  41.6 7.34  41.3 7.31  42.6 7.36  42.3 7.35  42.2 7.36  41.6 7.36  41.5 7.35  43.2 7.37  41.6 7.37  40.8 7.32  41.2 7.34  40.5 7.34  41.5 7.33  41.9 7.36  41.2 7.35  40.0 7.31  41.5 7.36  41.9 7.35  42.5 7.35  41.7 7.35  42.3 7.38  40.5 7.35  42.6 7.38  42.9 7.38  43.3 7.40  42.8 7.38  40.6 7.33  42.1 7.37  41.3 7.35  41.6 7.36  41.1 7.33  43.4 7.37  42.1 7.36  41.4 7.32  41.1 7.33  42.0 7.36  44.5 7.41  41.7 7.38  43.0 7.39  43.7 7.38  41.9 7.36  42.5 7.40  41.7 7.35  41.3 7.37  42.2 7.38  41.6 7.35  42.8 7.39  42.1 7.38  42.0 7.38  40.6 7.35  41.5 7.38  41.1 7.37  40.6 7.36  41.0 7.35  40.2 7.34  42.5 7.40  41.8 7.38  41.9 7.38  42.5 7.39  42.2 7.39  40.8 7.35  40.6 7.36  41.5 7.38  40.0 7.33  40.7 7.35  41.6 7.39  41.6 7.40  43.5 7.42  40.8 7.35  40.7 7.39
1042 26.00 5365.396 3.573 -1.202  79.0 7.25   0.0 0.00  77.6 7.19  80.5 7.27  77.2 7.20  79.4 7.26  77.4 7.24  78.2 7.25  78.6 7.23   0.0 0.00  80.2 7.26  77.4 7.24  77.9 7.27  78.9 7.24  78.0 7.25  78.7 7.27  77.5 7.23  77.2 7.25  76.7 7.21  77.8 7.21   0.0 0.00   0.0 0.00  78.2 7.29  77.8 7.25   0.0 0.00   0.0 0.00  78.8 7.27  77.6 7.25  78.8 7.27  79.4 7.29  78.2 7.25  77.4 7.23  80.0 7.26  78.1 7.23  80.3 7.25  78.3 7.22  78.0 7.25  78.0 7.25  76.6 7.25  76.9 7.25  79.5 7.26  78.1 7.26  80.5 7.35  77.4 7.24  77.3 7.28  77.2 7.26  77.4 7.23   0.0 0.00  77.3 7.26   0.0 0.00   0.0 0.00  77.1 7.27  77.7 7.31  76.2 7.26  77.3 7.25  76.9 7.25   0.0 0.00  77.3 7.25  76.8 7.26   0.0 0.00   0.0 0.00  79.6 7.33  76.8 7.27  76.7 7.27  77.6 7.27   0.0 0.00  77.8 7.31  77.9 7.33  78.5 7.31   0.0 0.00  79.2 7.40
1043 26.00 5376.826 4.294 -1.983   0.0 0.00  14.8 7.32  12.7 7.20  13.3 7.25  13.0 7.24  12.6 7.24  13.7 7.29  13.8 7.28  13.5 7.26  12.5 7.25  13.0 7.24  13.3 7.25  12.6 7.24  12.4 7.21  12.8 7.25  13.0 7.26  12.1 7.21  12.2 7.23   0.0 0.00  12.5 7.21  13.0 7.25  13.8 7.29  15.2 7.35  12.7 7.24  13.3 7.27  13.0 7.26  13.5 7.28   0.0 0.00  14.0 7.30   0.0 0.00   0.0 0.00  13.0 7.24  15.0 7.30  13.5 7.27  12.9 7.23  14.8 7.32  13.0 7.25  12.3 7.22  14.5 7.33   0.0 0.00  12.7 7.22  12.3 7.22   0.0 0.00  12.8 7.23  13.3 7.29  13.1 7.26  12.9 7.24  13.4 7.28  13.8 7.29   0.0 0.00  13.8 7.30  13.7 7.30  13.4 7.28  14.2 7.32  13.0 7.26  13.5 7.28  14.7 7.35  14.1 7.32  13.8 7.30  13.9 7.30  13.6 7.29  17.6 7.42  14.5 7.33  15.1 7.35  14.0 7.30  14.6 7.33  13.6 7.31  14.5 7.35  14.7 7.33  14.2 7.31  15.6 7.39
1044 26.00 5379.574 3.695 -1.447  63.9 7.32  62.8 7.29  63.3 7.27  63.2 7.29  64.0 7.30  63.5 7.31  63.5 7.32  63.2 7.31  63.5 7.29  62.6 7.31  63.3 7.29  63.6 7.32  63.3 7.33  63.6 7.29  63.0 7.31  62.7 7.31  63.1 7.30  62.8 7.32  63.0 7.30  64.7 7.31  63.0 7.30  63.0 7.33  63.7 7.36  63.1 7.32  64.6 7.33  64.1 7.35  63.2 7.32  64.7 7.35  62.2 7.29  63.6 7.33  62.8 7.30  63.3 7.30  63.7 7.29  62.6 7.28  63.3 7.27  63.6 7.30  63.3 7.31  63.5 7.32  62.7 7.33  62.7 7.32  62.5 7.28  63.2 7.32  63.2 7.36  61.8 7.28  62.2 7.33  63.7 7.35  63.4 7.31  63.6 7.34  63.1 7.33  62.6 7.33  63.1 7.34  64.0 7.37  62.2 7.35  63.6 7.37  64.1 7.34  63.6 7.34  63.8 7.36  62.6 7.32  62.9 7.34  64.1 7.35  62.5 7.33  62.7 7.34  66.2 7.42  64.8 7.39  63.5 7.34  63.7 7.36  63.5 7.38  63.8 7.40  64.3 7.38  63.1 7.33  64.4 7.44
1045 26.00 5385.579 3.695 -3.008   6.2 7.32   5.6 7.26   6.1 7.26   5.6 7.24   0.0 0.00   5.3 7.24   0.0 0.00   0.0 0.00   0.0 0.00   5.4 7.27   5.6 7.25   5.9 7.27   5.3 7.25   0.0 0.00   5.7 7.28   6.2 7.32   5.7 7.27   0.0 0.00   0.0 0.00   0.0 0.00   5.3 7.23   5.9 7.30   7.1 7.39   5.4 7.25   5.2 7.23   5.6 7.28   5.8 7.29   5.5 7.25   5.7 7.28   5.9 7.28   6.5 7.34   0.0 0.00   5.2 7.20   6.4 7.32   5.3 7.22   0.0 0.00   5.7 7.26   6.6 7.33   7.1 7.40   5.7 7.28   0.0 0.00   0.0 0.00   0.0 0.00   5.7 7.25   6.8 7.38   6.0 7.30   6.6 7.33   0.0 0.00   6.7 7.35   6.9 7.37   7.3 7.41   0.0 0.00   7.9 7.44   0.0 0.00   5.8 7.28   6.4 7.33   5.4 7.28   5.2 7.25   5.6 7.28   5.7 7.29   0.0 0.00   8.2 7.44   6.5 7.36   5.5 7.27   7.7 7.42   5.9 7.30   5.8 7.32   6.9 7.40   5.4 7.26   0.0 0.00   5.3 7.28
1046 26.00 5389.479 4.415 -0.285  85.9 7.28  86.0 7.28  85.7 7.26  85.4 7.27  87.4 7.30  86.6 7.29  86.2 7.31  85.8 7.30  87.4 7.30  86.0 7.30  86.9 7.29  85.9 7.30  86.5 7.33  85.4 7.27  85.6 7.29  86.9 7.32  86.0 7.29  84.9 7.29  86.7 7.31  85.9 7.27  86.7 7.31  87.0 7.33  87.2 7.35  85.5 7.30  89.9 7.35  88.2 7.35  86.6 7.31  86.6 7.32  87.3 7.32  88.2 7.35  86.9 7.31  87.3 7.32  89.2 7.34  87.9 7.32  86.8 7.28  87.9 7.30  86.7 7.32  88.5 7.34  87.2 7.33  84.5 7.29  84.7 7.27  86.1 7.31  84.5 7.31  85.5 7.30  87.0 7.35  88.1 7.36  87.0 7.31  86.3 7.32  88.0 7.36  86.7 7.34  83.6 7.28  86.0 7.32  87.2 7.38  87.0 7.36  85.1 7.29  86.6 7.33  87.2 7.34  84.9 7.29  84.0 7.29  86.6 7.32  88.6 7.37  89.0 7.39  86.7 7.34  89.2 7.39  87.3 7.35  87.1 7.35  89.8 7.41  85.8 7.36  85.8 7.34  89.2 7.38  87.0 7.42
1047 26.00 5395.215 4.446 -1.682  20.6 7.36  21.8 7.38  20.1 7.30  21.1 7.35  20.2 7.33  20.5 7.36  20.0 7.34  21.3 7.37  20.5 7.34  19.9 7.35  19.3 7.30  18.8 7.29  20.7 7.37  21.2 7.36  21.5 7.39  19.5 7.33  19.4 7.32  20.7 7.37  18.9 7.29  20.7 7.34  20.4 7.34  20.9 7.37  20.6 7.37  20.9 7.36  21.6 7.38  20.1 7.35  21.1 7.37  20.6 7.35  19.5 7.33  20.6 7.35  19.0 7.31  21.1 7.36  23.2 7.40  21.0 7.36  19.3 7.30  21.6 7.38  21.6 7.38  19.2 7.31  19.0 7.33  20.0 7.34  20.8 7.34  21.1 7.37  20.0 7.36  19.9 7.32  20.9 7.38  20.2 7.35  20.6 7.35  21.3 7.38  20.7 7.36  18.9 7.31  19.6 7.34  20.1 7.36  18.9 7.32  19.0 7.33  19.1 7.31  20.4 7.36  19.7 7.36  22.1 7.42  20.2 7.36  18.2 7.30  21.3 7.39  20.8 7.36  17.2 7.27  20.2 7.36  20.3 7.36  19.0 7.32  20.8 7.40  18.8 7.34  21.8 7.40  20.0 7.35  20.4 7.39
1048 26.00 5398.277 4.446 -0.483  76.0 7.31  76.5 7.32  74.4 7.26  75.2 7.29  77.3 7.33  75.9 7.31  74.6 7.30  76.3 7.33  75.7 7.30  75.3 7.32  76.9 7.32  77.0 7.35  75.7 7.34  76.6 7.32  74.6 7.30  75.7 7.33  76.6 7.33  74.8 7.31  75.5 7.31  76.1 7.30  75.3 7.32  74.4 7.31  76.3 7.36  75.0 7.32  74.9 7.29  74.3 7.31  74.9 7.31  75.9 7.33  76.7 7.34  76.0 7.33  76.4 7.33  74.5 7.29  75.0 7.29  75.5 7.30  76.9 7.31  74.6 7.28  77.2 7.35  76.1 7.33  74.7 7.32  73.5 7.30  74.4 7.29  74.1 7.30  75.4 7.36  75.5 7.33  75.8 7.36  75.4 7.34  74.8 7.30  76.1 7.34  74.5 7.32  76.0 7.36  74.0 7.31  77.9 7.39  76.8 7.39  78.4 7.41  76.5 7.35  76.0 7.35  78.2 7.39  77.3 7.36  75.8 7.35  77.5 7.37  76.5 7.36  78.4 7.41  77.6 7.39  78.2 7.41  78.7 7.40  77.5 7.38  76.7 7.38  78.5 7.43  77.7 7.40  77.3 7.37  82.6 7.54
1049 26.00 5401.264 4.320 -1.666  25.9 7.35  26.6 7.36  25.8 7.31  26.0 7.34  26.7 7.36  26.0 7.36  27.9 7.41  26.6 7.37  26.2 7.34  26.7 7.39  26.7 7.36  26.6 7.36  27.2 7.39  26.4 7.35  25.8 7.36  26.1 7.37  26.1 7.35  25.5 7.35  26.7 7.36  25.1 7.31  26.0 7.35  25.5 7.35  26.7 7.38  25.3 7.34  25.4 7.34  26.6 7.38  26.3 7.37  25.6 7.34  25.7 7.35  25.7 7.34  26.2 7.36  27.0 7.37  25.2 7.31  26.3 7.36  27.3 7.36  24.8 7.32  24.9 7.32  25.8 7.34  28.5 7.43  25.4 7.35  27.6 7.38  27.1 7.38  26.4 7.38  26.8 7.36  27.6 7.42  26.1 7.36  27.8 7.39  26.9 7.39  28.0 7.41  25.6 7.35  25.6 7.36  26.2 7.38  26.2 7.38  25.9 7.37  25.7 7.35  24.9 7.33  26.0 7.38  25.5 7.36  25.3 7.35  25.5 7.36  26.4 7.38  25.6 7.35  25.7 7.37  27.0 7.40  26.3 7.37  26.9 7.39  26.6 7.41  26.9 7.42  26.9 7.39  26.1 7.37  28.3 7.46
1050 26.00 5406.770 4.371 -1.394  36.6 7.37  36.7 7.36  37.5 7.35  35.9 7.33  36.6 7.35  36.5 7.36  35.1 7.34  36.7 7.37  38.1 7.38  35.0 7.35  35.6 7.33  38.8 7.40  36.1 7.37  35.8 7.33  35.6 7.35  35.8 7.36  37.9 7.39  36.4 7.37  36.5 7.36  34.5 7.30  35.6 7.34  36.1 7.36  36.4 7.38  36.1 7.36  37.2 7.38  36.5 7.38  36.9 7.38  35.3 7.33  36.4 7.37  37.3 7.38  35.1 7.34  38.4 7.39  36.4 7.34  35.3 7.33  38.5 7.38  40.7 7.44  37.1 7.37  40.3 7.44  35.8 7.37  37.1 7.38  37.5 7.37  35.8 7.35  35.5 7.37  38.2 7.39  37.7 7.41  35.3 7.35  37.0 7.37  37.3 7.39  34.5 7.33  36.3 7.37  36.6 7.38  36.0 7.37  34.1 7.33  37.9 7.42  35.2 7.34  35.6 7.36  37.3 7.41  35.6 7.36  35.5 7.36  37.5 7.40  35.7 7.37  37.4 7.39  37.6 7.41  36.0 7.37  35.9 7.36  37.9 7.41  35.6 7.38  36.5 7.41  37.7 7.41  37.0 7.38  37.8 7.44
1051 26.00 5409.133 4.371 -0.934  55.1 7.28  55.8 7.29  57.4 7.30  56.3 7.29  56.8 7.30  55.5 7.29  56.0 7.31  56.3 7.31  55.3 7.27  55.5 7.31  56.3 7.29  56.2 7.31  56.3 7.33  55.3 7.27  55.4 7.30  55.4 7.30  54.9 7.28  56.4 7.33  54.7 7.27  56.7 7.29  55.6 7.30  55.7 7.31  55.2 7.31  55.2 7.30  57.3 7.32  53.9 7.28  56.0 7.31  56.2 7.31   0.0 0.00  54.4 7.28  55.7 7.30  55.6 7.29  56.6 7.30  55.8 7.29  58.2 7.32  60.3 7.37  56.5 7.32  60.9 7.41  57.9 7.37  56.3 7.33  55.1 7.28  55.6 7.31  55.3 7.33  55.9 7.30  55.1 7.32  54.9 7.30  55.0 7.28  56.5 7.33  58.2 7.37  52.8 7.26   0.0 0.00  53.7 7.29  53.1 7.29  51.9 7.26  53.9 7.27  53.4 7.27   0.0 0.00  53.6 7.28  54.0 7.29  54.1 7.29  53.7 7.28  54.8 7.31  52.6 7.27  53.9 7.29  52.9 7.26   0.0 0.00   0.0 0.00  53.8 7.32  53.4 7.28   0.0 0.00  52.5 7.31
1052 26.00 5417.039 4.415 -1.347  35.0 7.33  34.6 7.32  35.9 7.32  34.8 7.31  33.5 7.29  34.0 7.31  34.0 7.32  34.9 7.33  35.0 7.32  34.2 7.33  33.5 7.29  34.0 7.30  34.1 7.33  34.7 7.31  33.4 7.30  33.5 7.31  35.3 7.34  34.0 7.32  33.4 7.29  35.0 7.31  33.9 7.31  34.2 7.33  34.4 7.34  35.0 7.34  33.9 7.31  34.1 7.33  34.3 7.33  33.1 7.29  34.2 7.32  33.8 7.31  34.2 7.32  34.5 7.32  35.2 7.32  33.6 7.30  35.0 7.31  33.8 7.30  34.3 7.32  36.2 7.36  34.8 7.35  34.2 7.33  34.5 7.31  33.8 7.31  34.3 7.34  33.1 7.28  33.9 7.34  33.9 7.32  34.5 7.32  34.4 7.33  35.9 7.36  33.7 7.32  33.9 7.33  34.9 7.36  34.4 7.35  34.4 7.35  34.1 7.32  35.9 7.37  34.8 7.36  34.8 7.35  33.9 7.33  34.2 7.33  34.2 7.34  34.9 7.34  35.1 7.36  34.7 7.35  35.0 7.35  34.7 7.35  34.8 7.37  35.7 7.39  36.2 7.38  34.3 7.33  34.9 7.38
1054 26.00 5436.297 4.386 -1.250  40.6 7.33  42.2 7.35  39.9 7.28  39.2 7.28  39.4 7.29  40.0 7.32  39.0 7.30  40.2 7.32  41.0 7.32  41.5 7.36  41.4 7.33  38.6 7.28  39.7 7.32  39.7 7.29  41.1 7.34  39.8 7.32  40.8 7.33  41.5 7.36  40.5 7.32  41.5 7.32  40.5 7.32  39.2 7.31  39.3 7.32  40.6 7.33  43.4 7.38  42.3 7.38  40.9 7.34  39.7 7.31  41.6 7.35  39.5 7.31  39.2 7.30  40.1 7.31  38.1 7.25  39.4 7.30  43.9 7.37  40.0 7.31  41.3 7.34  39.3 7.30  39.1 7.32  40.5 7.34  40.0 7.30  40.0 7.32  40.1 7.34  39.7 7.30  41.6 7.38  40.8 7.34  40.2 7.32  40.3 7.33  39.4 7.31  39.1 7.31  40.6 7.35  40.4 7.35  40.5 7.36  40.5 7.35  39.4 7.31  41.0 7.35  40.8 7.36  41.4 7.37  40.0 7.34  41.7 7.37  41.3 7.36  41.1 7.36  44.0 7.42  43.1 7.41  42.7 7.39  40.7 7.35  40.4 7.37  41.5 7.39  41.6 7.37  40.5 7.34  44.7 7.48
1055 26.00 5436.587 2.279 -3.264  51.6 7.40  53.0 7.42  50.8 7.32  51.3 7.37  51.0 7.36  51.5 7.40  49.8 7.38  50.5 7.38  51.3 7.36  50.6 7.41  49.9 7.34  48.7 7.33  51.4 7.42  50.7 7.35  50.4 7.39  50.9 7.40  50.9 7.38  51.4 7.42  50.4 7.36  51.1 7.35  50.4 7.37  49.5 7.38  50.7 7.41  50.2 7.38  53.7 7.44  51.6 7.42  49.2 7.36  48.6 7.34  48.7 7.35  49.5 7.36  48.3 7.34  45.8 7.27  46.4 7.25  48.0 7.32  54.4 7.42  53.3 7.42  52.3 7.41  53.5 7.43  45.9 7.32  48.5 7.35  50.4 7.35  50.9 7.39  51.3 7.44  50.3 7.36  51.5 7.45  50.0 7.39  49.2 7.34  51.5 7.42  51.7 7.42  50.4 7.40  48.4 7.37  50.0 7.41  50.0 7.42  48.7 7.39  49.6 7.37  49.0 7.37  50.4 7.43  49.5 7.39  50.1 7.41  51.1 7.42  50.4 7.41  51.4 7.42  51.2 7.43  49.8 7.40  49.6 7.38  49.9 7.40  47.6 7.39  49.9 7.45  51.8 7.44  50.3 7.40  51.9 7.51
1056 26.00 5441.354 4.312 -1.511  31.3 7.31  32.8 7.34  31.0 7.27  31.5 7.30  32.4 7.32  32.3 7.33  32.1 7.34  32.3 7.33  31.3 7.29  31.2 7.33  32.3 7.32  31.3 7.30  31.5 7.33  31.7 7.30  31.4 7.32  31.2 7.32  32.3 7.33  32.7 7.36  31.3 7.30  31.6 7.30  31.4 7.31  31.8 7.33  33.4 7.37  31.8 7.33  32.7 7.34  31.7 7.33  31.8 7.33  32.0 7.33  32.6 7.34  31.9 7.32  31.2 7.31  30.5 7.29  31.5 7.29  31.0 7.30  31.6 7.30  31.2 7.30  31.4 7.31  31.7 7.32  30.2 7.31  32.0 7.34  32.8 7.33  32.4 7.34  31.7 7.34  32.5 7.33  31.5 7.34  31.9 7.33  32.1 7.33  32.0 7.34  33.0 7.36  31.7 7.33  32.1 7.35  31.7 7.34  32.6 7.37  33.5 7.38  31.8 7.33  32.5 7.35  32.4 7.37  31.9 7.35  32.2 7.35  32.1 7.35  31.7 7.34  35.6 7.42  33.2 7.38  34.1 7.40  33.4 7.37  32.4 7.36  32.9 7.39  34.0 7.42  33.0 7.37  33.1 7.36  34.0 7.42
1057 26.00 5443.409 4.103 -2.752   5.1 7.38   4.0 7.26   4.7 7.29   0.0 0.00   4.2 7.27   3.9 7.25   0.0 0.00   3.9 7.25   4.3 7.28   0.0 0.00   0.0 0.00   0.0 0.00   4.7 7.34   4.5 7.30   0.0 0.00   5.4 7.41   0.0 0.00   0.0 0.00   5.5 7.39   5.0 7.34   4.4 7.30   3.9 7.25   0.0 0.00   6.0 7.45   6.1 7.46   5.1 7.38   5.4 7.40   4.6 7.32   4.4 7.31   0.0 0.00   0.0 0.00   3.9 7.24   0.0 0.00   0.0 0.00   3.9 7.23   4.3 7.29   4.7 7.33   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.7 7.35   4.1 7.25   4.1 7.29   0.0 0.00   3.9 7.24   0.0 0.00   0.0 0.00   5.4 7.40   5.5 7.42   4.5 7.33   5.9 7.45   0.0 0.00   5.0 7.37   0.0 0.00   5.8 7.46   4.9 7.37   5.9 7.46   5.1 7.39   5.0 7.38   0.0 0.00   0.0 0.00   5.6 7.43   0.0 0.00   5.4 7.41   5.8 7.47   5.9 7.48   6.3 7.48   5.7 7.43   6.3 7.50
1058 26.00 5464.278 4.143 -1.545  38.9 7.35  39.0 7.34  38.0 7.29  38.2 7.31  39.8 7.35  40.9 7.39  39.5 7.37  40.8 7.38  40.9 7.37  39.1 7.37  39.6 7.34  39.3 7.35  40.1 7.38  37.7 7.30  39.9 7.37  39.6 7.37  39.7 7.36  39.9 7.38  38.1 7.32  38.4 7.31  38.4 7.33  39.0 7.36  38.2 7.35  38.8 7.35  40.4 7.37  40.7 7.40  40.1 7.38  40.0 7.37  37.1 7.31  38.5 7.34  37.8 7.33  39.8 7.36  36.0 7.26  38.8 7.34  38.6 7.31  37.4 7.31  36.6 7.29  39.2 7.35  37.2 7.33  38.6 7.35  40.2 7.36  39.5 7.36  38.8 7.37  38.8 7.33  37.7 7.35  38.5 7.35  37.5 7.31  39.0 7.36  39.2 7.36  38.9 7.36  38.6 7.36  38.5 7.36  37.5 7.34  38.4 7.36  37.3 7.32  38.0 7.34  39.2 7.38  38.6 7.36  38.9 7.37  39.4 7.38  39.3 7.38  36.4 7.31  38.0 7.35  38.4 7.36  38.4 7.35  39.3 7.38  38.6 7.38  38.1 7.38  38.3 7.35  37.6 7.33  39.5 7.42
1059 26.00 5470.092 4.446 -1.522  27.8 7.38  26.2 7.33  27.5 7.33  27.9 7.36  25.6 7.31  27.1 7.36  26.2 7.34  27.4 7.36  27.1 7.34  26.4 7.36  27.3 7.35  25.5 7.31  26.9 7.36  27.9 7.36  26.8 7.36  27.0 7.37  28.7 7.39  26.0 7.34  28.0 7.37  25.8 7.31  26.6 7.34  25.7 7.33  27.2 7.38  26.5 7.35  26.4 7.34  26.4 7.35  28.5 7.40  29.5 7.41  28.4 7.39  27.2 7.36  27.3 7.37  29.6 7.41   0.0 0.00  26.0 7.33  24.4 7.27  25.4 7.31  26.7 7.34  26.2 7.33  28.5 7.41  26.3 7.35  27.7 7.36  27.1 7.36  25.5 7.34  26.4 7.33  26.4 7.37  26.6 7.35  26.3 7.33  27.3 7.37  27.1 7.36  27.4 7.38  28.4 7.41  28.5 7.41  29.0 7.43  30.0 7.45  27.1 7.36  28.5 7.40  29.1 7.43  27.9 7.40  28.5 7.41  27.5 7.38  29.1 7.42  29.7 7.43  32.7 7.51  30.4 7.46   0.0 0.00  30.4 7.45  30.1 7.47  32.9 7.54  31.9 7.49  31.2 7.47  34.1 7.57
1060 26.00 5473.164 4.191 -1.946  17.4 7.26  19.6 7.32  17.4 7.22  18.6 7.28  18.5 7.28  19.1 7.32  20.6 7.36  18.8 7.30  18.2 7.27  19.1 7.33  18.7 7.29  17.4 7.25  18.7 7.31  19.6 7.31  18.5 7.30  18.4 7.30  18.3 7.28  19.5 7.33  19.6 7.32  18.1 7.26  19.8 7.33  18.5 7.30  17.3 7.27  20.7 7.36  18.7 7.30  18.9 7.32  18.9 7.31  19.0 7.30  17.8 7.28  18.2 7.28  17.8 7.28  17.6 7.26  18.9 7.28  19.8 7.33  18.2 7.26  16.7 7.24  20.1 7.33  18.6 7.29  19.4 7.34  19.1 7.32  18.1 7.26  18.8 7.30  19.4 7.34  17.8 7.26  18.7 7.32  19.7 7.33  19.0 7.30  18.8 7.31  18.8 7.30  19.1 7.32  18.8 7.32  18.3 7.31  18.2 7.30  17.8 7.29  18.5 7.30  17.7 7.28  18.7 7.33  19.1 7.33  18.8 7.32  18.5 7.31  18.9 7.32  17.9 7.28  20.4 7.37  19.0 7.33  18.5 7.30  17.7 7.29  19.4 7.36  19.0 7.35  18.2 7.30  17.2 7.26   0.0 0.00
1061 26.00 5473.900 4.154 -0.634  83.9 7.27  83.0 7.25  81.8 7.21  83.2 7.25  81.7 7.23  82.1 7.24  81.4 7.25  81.0 7.24  82.0 7.23  82.1 7.26  82.4 7.24  80.8 7.23  82.2 7.27  83.3 7.25  82.3 7.26  82.8 7.27  81.0 7.23  81.8 7.26  82.3 7.25  81.7 7.22  81.7 7.25  81.6 7.26  81.6 7.27  80.6 7.23  82.4 7.25  81.6 7.26   0.0 0.00  83.2 7.28  82.1 7.25   0.0 0.00  82.8 7.27  81.4 7.24   0.0 0.00  81.2 7.22  80.7 7.20  81.5 7.22  82.0 7.25  82.6 7.26  80.4 7.24  82.1 7.27  81.0 7.22  80.0 7.23  80.7 7.27  81.2 7.24  81.0 7.27  82.1 7.28   0.0 0.00  85.1 7.32  81.5 7.27  81.7 7.27   0.0 0.00  83.5 7.30  81.7 7.30  82.5 7.30  83.2 7.29  81.7 7.27  84.1 7.31  83.1 7.28  82.6 7.29  83.4 7.29  82.0 7.28  84.8 7.34  83.1 7.30  82.0 7.29  83.1 7.29  81.6 7.27  82.5 7.31  84.4 7.35  82.3 7.30  82.6 7.29  82.0 7.35
1062 26.00 5517.069 4.209 -1.979  19.1 7.37  21.0 7.42  20.4 7.37  20.2 7.38  20.1 7.38  18.7 7.36  20.4 7.41  21.0 7.42  19.4 7.36  19.8 7.41  19.9 7.38  19.2 7.36  20.4 7.41  18.8 7.34  19.3 7.38  18.3 7.35  18.2 7.33  19.9 7.40  21.5 7.42  21.0 7.40  18.9 7.36  20.7 7.42  19.7 7.40  18.6 7.35  21.3 7.43  20.0 7.41  17.7 7.33  18.7 7.35  18.5 7.35  19.5 7.38  18.0 7.34  17.0 7.29  22.7 7.44  20.1 7.39  17.9 7.31  19.3 7.37  19.8 7.38  19.2 7.36  20.8 7.44  18.0 7.34  21.3 7.41  21.1 7.42  20.8 7.43  19.9 7.38  18.3 7.37  20.1 7.40  20.7 7.41  19.5 7.39  19.8 7.39  19.4 7.38  18.2 7.36  17.8 7.35  16.9 7.31  17.9 7.35  17.2 7.31  18.1 7.34  17.9 7.36  17.1 7.33  17.1 7.32  17.7 7.34  17.1 7.32  18.3 7.34  17.9 7.35  19.3 7.39  18.6 7.36  18.2 7.36  17.2 7.34  17.8 7.37  16.9 7.31  18.4 7.36  15.8 7.30
1063 26.00 5522.447 4.209 -1.373  43.3 7.31  43.5 7.31  44.4 7.30  43.3 7.29  43.7 7.30  44.2 7.33  43.3 7.32  43.8 7.32  43.5 7.30  43.4 7.33  44.4 7.32  43.7 7.31  43.2 7.32  45.2 7.33  43.0 7.31  43.4 7.32  43.1 7.30  44.4 7.35  44.5 7.33  43.8 7.30  43.2 7.31  43.2 7.32  44.0 7.35  44.3 7.34  44.7 7.34  44.7 7.36  44.9 7.35  43.3 7.31  42.6 7.30  42.4 7.29  43.9 7.33  44.3 7.33  43.2 7.29  44.1 7.32  44.7 7.32  43.2 7.30  43.6 7.32  46.1 7.37  43.0 7.33  43.3 7.32  44.1 7.31  44.6 7.34  43.5 7.34  43.5 7.31  43.5 7.35  43.6 7.33  44.6 7.33  43.8 7.34  44.6 7.35  43.8 7.34  43.4 7.33  44.3 7.36  43.0 7.34  45.0 7.38  43.8 7.33  44.3 7.35  45.6 7.39  44.9 7.37  43.1 7.33  43.4 7.33  44.6 7.36  47.2 7.41  44.0 7.35  44.5 7.36  44.2 7.35  43.9 7.35  44.2 7.38  43.2 7.36  45.6 7.38  43.9 7.34  44.3 7.40
1064 26.00 5546.500 4.371 -1.018  54.7 7.36  53.3 7.33  53.0 7.29  55.4 7.36  54.4 7.34  53.0 7.33  54.9 7.38  54.5 7.36  53.8 7.33  53.3 7.35  55.0 7.35  53.3 7.34  53.7 7.36  54.7 7.35  53.2 7.34  53.8 7.36  52.8 7.32  54.5 7.38  53.1 7.33  52.9 7.30  52.9 7.33  53.3 7.35  53.2 7.36  51.4 7.30  53.5 7.33  53.8 7.36  53.9 7.36  54.0 7.36  52.9 7.33  52.4 7.32  54.1 7.36  52.6 7.32  54.4 7.34  53.6 7.33  53.7 7.32  53.9 7.33  54.4 7.36  51.5 7.30  53.4 7.36  53.5 7.36  54.8 7.36  52.9 7.34  52.6 7.36  51.8 7.30  53.8 7.38  53.9 7.37  53.0 7.33  54.5 7.38  53.7 7.37  52.4 7.34  53.5 7.36  53.8 7.38  54.2 7.40  54.0 7.39  51.4 7.31  53.5 7.36  52.6 7.35  54.2 7.38  53.1 7.36  54.2 7.37  53.6 7.37  53.4 7.37  53.1 7.37  54.8 7.40  55.4 7.40  51.3 7.32  54.9 7.42  51.9 7.36  53.8 7.38  52.1 7.33  54.2 7.44
1065 26.00 5549.948 3.695 -2.762  11.1 7.35   9.5 7.26  11.5 7.32  10.5 7.29  10.9 7.31  11.3 7.35  10.8 7.34  11.8 7.37  10.9 7.31  12.1 7.41  11.9 7.36  11.9 7.36  10.6 7.33  10.7 7.30  10.5 7.32  11.8 7.38  10.4 7.30  11.9 7.39  11.6 7.35  11.8 7.35  11.3 7.34  10.6 7.33  11.0 7.35  11.4 7.35  11.4 7.36  11.4 7.37  11.6 7.37  10.7 7.31  11.1 7.35  10.8 7.32  10.1 7.30  10.6 7.30  14.4 7.44  11.2 7.34  13.3 7.41   9.9 7.28  10.9 7.32  11.1 7.33  12.1 7.41  11.3 7.36  11.2 7.33   9.2 7.25  11.4 7.37  11.7 7.35  11.0 7.36  12.2 7.39  11.1 7.33  10.9 7.34  12.7 7.41  11.4 7.36  11.2 7.36  11.8 7.39  12.6 7.42  13.7 7.47  10.9 7.33  11.1 7.35  12.3 7.42  11.7 7.39  12.2 7.41  12.9 7.43  11.3 7.37  15.7 7.52  12.7 7.43  13.0 7.44  11.7 7.38  12.9 7.43  12.0 7.42  11.6 7.41  11.5 7.37  12.2 7.40  15.1 7.54
1066 26.00 5552.691 4.956 -1.704   8.4 7.41   8.0 7.38   7.3 7.30   8.1 7.37   8.2 7.38   7.7 7.36   8.2 7.40   7.5 7.34   8.1 7.37   7.3 7.35   6.1 7.24   8.3 7.39   7.4 7.35   7.7 7.35   7.1 7.33   8.7 7.43   8.0 7.38   7.4 7.35   7.6 7.34   8.2 7.38   8.2 7.39   7.5 7.35   9.1 7.45   8.2 7.39   6.7 7.29   7.0 7.32   8.0 7.38   7.8 7.36   7.5 7.35   0.0 0.00   7.7 7.36   7.3 7.33   9.5 7.44   6.8 7.30   7.4 7.33   7.2 7.33   7.6 7.35   7.2 7.32   7.4 7.36   7.3 7.34   8.2 7.38   7.5 7.35   8.5 7.42   7.7 7.35   8.0 7.39   8.0 7.38   8.1 7.38   8.2 7.40   8.1 7.38   7.6 7.36   7.8 7.38   8.7 7.43   8.0 7.39   8.5 7.42   6.8 7.30   8.3 7.40   8.1 7.41   7.8 7.38   7.3 7.35   9.3 7.46   8.7 7.43  11.1 7.54   0.0 0.00   8.4 7.41   8.1 7.39   8.1 7.39   8.7 7.45   8.4 7.43  10.3 7.51   8.0 7.38   7.6 7.38
1067 26.00 5559.638 4.988 -1.614   7.7 7.31   7.6 7.29   6.7 7.21  10.2 7.43   0.0 0.00   8.4 7.35   8.9 7.38   7.5 7.29   7.7 7.29   8.0 7.34   8.8 7.36   9.3 7.39   7.9 7.32   6.8 7.23   7.6 7.30   9.4 7.41   7.7 7.30   6.8 7.25   8.1 7.32   7.7 7.29   7.5 7.29   8.6 7.36   8.6 7.37   9.4 7.40   9.7 7.42   7.9 7.33   7.2 7.28   9.1 7.38   7.4 7.29   8.6 7.36   7.9 7.32   8.3 7.33   8.7 7.34   7.1 7.26  10.1 7.42   7.5 7.29   9.1 7.38   8.4 7.34   7.0 7.28   7.7 7.31   8.7 7.35   8.7 7.36   9.1 7.40   7.8 7.30   7.0 7.28   8.9 7.38   6.7 7.23  10.6 7.47   9.4 7.40   8.4 7.35   8.5 7.37  10.2 7.46   8.2 7.34   9.7 7.43   7.4 7.29   7.9 7.32   8.4 7.37   7.6 7.31   8.1 7.34  10.7 7.48   8.0 7.34   8.3 7.34   0.0 0.00  10.5 7.47   7.7 7.31   6.8 7.25   9.5 7.43  10.4 7.48   7.5 7.30   8.1 7.34   0.0 0.00
1068 26.00 5568.072 4.154 -2.889   2.8 7.28   2.9 7.29   3.5 7.34   3.5 7.36   3.4 7.35   3.6 7.40   3.0 7.32   0.0 0.00   2.8 7.26   3.1 7.34   3.1 7.31   4.1 7.44   3.4 7.37   3.2 7.32   0.0 0.00   2.9 7.30   3.6 7.39   3.5 7.39   3.9 7.42   3.4 7.35   3.0 7.30   0.0 0.00   3.3 7.36   3.4 7.37   3.0 7.31   2.6 7.25   3.4 7.37   0.0 0.00   3.5 7.38   3.7 7.40   3.4 7.37   3.6 7.38   0.0 0.00   3.3 7.35   3.2 7.32   3.7 7.41   3.9 7.42   4.0 7.43   3.0 7.33   0.0 0.00   3.1 7.30   2.5 7.22   4.1 7.47   4.0 7.42   3.3 7.37   3.6 7.40   2.9 7.29   2.8 7.28   3.8 7.42   3.3 7.36   3.7 7.42   4.2 7.48   3.4 7.38   0.0 0.00   3.4 7.37   3.3 7.36   3.3 7.38   2.8 7.30   3.6 7.41   3.4 7.38   3.2 7.36   4.5 7.49   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   3.3 7.39   0.0 0.00   0.0 0.00   0.0 0.00   4.2 7.50
1069 26.00 5568.867 3.635 -2.817   9.3 7.25   9.1 7.23   9.5 7.21  10.5 7.29   8.9 7.21   9.2 7.25   9.3 7.26   9.2 7.24   9.3 7.23  10.6 7.33   9.0 7.22  11.1 7.32   9.1 7.24   9.5 7.24   9.5 7.26   9.7 7.28  10.2 7.29   9.7 7.28   9.1 7.22   8.8 7.20   9.3 7.24   0.0 0.00   0.0 0.00  10.0 7.28   9.4 7.25   0.0 0.00   9.1 7.24   0.0 0.00  10.7 7.32   0.0 0.00   9.9 7.28   9.2 7.23   0.0 0.00   9.1 7.23  13.0 7.39  10.1 7.29   8.9 7.22  11.7 7.35  11.0 7.35  10.1 7.29   0.0 0.00   9.3 7.25   0.0 0.00  10.1 7.27  10.8 7.34   9.5 7.26   9.9 7.27   0.0 0.00  10.6 7.31   0.0 0.00   9.6 7.28   9.5 7.28   0.0 0.00   9.9 7.30  10.2 7.29   0.0 0.00   9.3 7.28   9.1 7.26   9.3 7.26   0.0 0.00   9.3 7.26  12.8 7.40  13.1 7.44  11.9 7.39   0.0 0.00   9.0 7.25  10.1 7.33   9.7 7.31  10.4 7.31  10.7 7.33   9.7 7.31
1070 26.00 5577.031 5.033 -1.446  10.9 7.35  10.6 7.33  10.6 7.30  11.2 7.35  10.7 7.33  10.2 7.32  10.0 7.31  11.2 7.36  10.4 7.31  11.3 7.38   9.9 7.29  10.6 7.32  10.8 7.35  10.7 7.33  10.4 7.33  10.6 7.34  10.9 7.34  10.4 7.33  11.4 7.36  10.4 7.31  10.7 7.33  10.5 7.33  10.7 7.35  10.9 7.35  10.3 7.32  10.7 7.35  12.1 7.40  11.7 7.38  12.6 7.42  11.2 7.36  10.2 7.32   8.8 7.23   9.0 7.23   8.9 7.24  11.0 7.34  11.3 7.37  10.7 7.33   0.0 0.00   8.5 7.24  11.0 7.36  11.6 7.37   9.2 7.26  10.8 7.36  12.0 7.38  11.1 7.37  12.8 7.43  12.1 7.40  10.8 7.35  11.8 7.39  12.2 7.41  10.4 7.34  11.2 7.38  11.9 7.40  12.5 7.43  11.0 7.35  11.7 7.39  13.5 7.48  10.5 7.34  11.8 7.40  11.0 7.36  10.3 7.33  13.9 7.47  14.2 7.50  12.9 7.45  12.1 7.41  12.2 7.42  13.4 7.48  10.8 7.37  10.8 7.35  10.9 7.35  11.3 7.39
1071 26.00 5587.573 4.143 -1.593   0.0 0.00  32.8 7.23   0.0 0.00   0.0 0.00  32.6 7.22   0.0 0.00  33.4 7.26  32.3 7.22  32.1 7.21  32.4 7.25  35.1 7.27  32.5 7.22  32.6 7.24   0.0 0.00   0.0 0.00   0.0 0.00  32.0 7.22   0.0 0.00  33.7 7.25  32.6 7.21   0.0 0.00   0.0 0.00   0.0 0.00  32.4 7.23  33.5 7.25  33.8 7.27   0.0 0.00  34.2 7.26   0.0 0.00   0.0 0.00  33.6 7.26   0.0 0.00  34.9 7.26  33.5 7.25  31.8 7.20  31.7 7.21  32.3 7.22  33.1 7.24  31.9 7.24  34.2 7.28   0.0 0.00  33.1 7.25   0.0 0.00  33.4 7.24   0.0 0.00  32.2 7.23   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  33.3 7.27  33.7 7.28  32.6 7.26  32.8 7.24   0.0 0.00   0.0 0.00  33.1 7.27   0.0 0.00   0.0 0.00   0.0 0.00  32.4 7.24   0.0 0.00   0.0 0.00   0.0 0.00  32.4 7.25   0.0 0.00   0.0 0.00  38.0 7.37   0.0 0.00  32.2 7.28
1072 26.00 5595.075 5.064 -1.633   7.9 7.41   8.7 7.45   7.6 7.36   0.0 0.00   8.4 7.42   6.8 7.34   7.3 7.38   6.6 7.32   7.4 7.36   6.4 7.32   7.5 7.37   0.0 0.00   7.1 7.36   8.6 7.44   6.6 7.33   7.8 7.41   7.6 7.39   8.0 7.42   7.2 7.35   7.9 7.39   7.5 7.38   7.6 7.39   8.2 7.43   7.1 7.36   0.0 0.00   8.6 7.46   7.1 7.36   6.0 7.27   0.0 0.00   8.1 7.42   6.3 7.30   7.4 7.37   6.8 7.31   7.4 7.37   6.6 7.31   6.7 7.33   7.0 7.34   6.7 7.32   5.6 7.26   8.4 7.44   0.0 0.00   7.5 7.38   7.9 7.42   8.3 7.42   7.7 7.41   7.1 7.36   8.3 7.43   9.0 7.48   7.8 7.40   0.0 0.00   7.7 7.41   7.9 7.42   7.0 7.36   7.6 7.40   0.0 0.00   7.2 7.37   6.0 7.30   6.7 7.34   6.3 7.31   7.2 7.38   7.6 7.40   6.8 7.33   8.5 7.46   7.2 7.37   6.3 7.30   6.2 7.30   8.1 7.45   5.8 7.29   8.6 7.46   5.8 7.27   9.4 7.52
1073 26.00 5608.974 4.209 -2.287  11.7 7.41   0.0 0.00  11.1 7.34  10.9 7.35  12.7 7.43  11.9 7.42  12.2 7.43  11.5 7.39  10.7 7.34  11.0 7.39  10.4 7.33  10.7 7.35  11.7 7.41  13.1 7.45  10.6 7.36  10.7 7.37  12.4 7.43  10.9 7.38  11.0 7.36  10.5 7.33  10.5 7.35  10.6 7.36  10.7 7.37  11.2 7.38  11.2 7.38  10.4 7.36  11.8 7.41  11.3 7.38   9.7 7.32  11.9 7.41  11.3 7.39  11.2 7.37  12.9 7.43  11.0 7.37   9.8 7.30  10.9 7.37  10.6 7.35  11.2 7.37  10.3 7.36  11.0 7.38  11.1 7.36  11.0 7.37  12.2 7.44  10.9 7.35  11.6 7.42  11.2 7.39  11.5 7.39  12.2 7.43  13.9 7.49  11.0 7.38  10.7 7.38  13.3 7.49  11.3 7.40  11.9 7.43  11.1 7.38  11.5 7.40  11.9 7.44  11.0 7.39  10.7 7.38  11.4 7.41  11.9 7.43  11.8 7.41  11.9 7.43  12.5 7.46  12.2 7.43  10.8 7.38  12.5 7.47  11.8 7.45  10.6 7.37  11.6 7.41  13.4 7.51
1074 26.00 5618.631 4.209 -1.233  52.2 7.34  54.4 7.38  52.6 7.32  53.3 7.35  52.2 7.33  53.6 7.37  53.1 7.37  51.1 7.32  52.3 7.33  53.0 7.38  53.2 7.35  52.3 7.34  51.8 7.35  53.3 7.35  52.3 7.35  52.2 7.36  51.6 7.33  52.3 7.36  51.4 7.32  53.5 7.35  52.5 7.35  51.9 7.35  52.6 7.38  52.7 7.36  50.6 7.31  51.3 7.34  52.6 7.36  51.5 7.33  51.3 7.33  51.8 7.34  52.2 7.35  51.6 7.33  52.7 7.33  52.1 7.33  52.7 7.33  52.3 7.33  51.8 7.34  52.4 7.35  50.5 7.34  52.4 7.36  52.1 7.33  50.7 7.32  51.8 7.37  52.8 7.36  51.8 7.37  52.9 7.38  51.9 7.34  53.2 7.38  53.9 7.40  51.0 7.34  51.2 7.35  51.5 7.36  50.9 7.36  49.1 7.32  51.5 7.34  51.9 7.36  53.1 7.39  52.2 7.37  51.2 7.35  52.8 7.38  52.5 7.38  56.2 7.46  50.8 7.35  51.8 7.37  52.3 7.37  52.4 7.38  52.4 7.40  52.3 7.40  50.8 7.35  53.0 7.38  52.8 7.44
1075 26.00 5619.587 4.386 -1.409  32.8 7.31  34.5 7.34  32.1 7.26  33.2 7.30  33.8 7.31  33.9 7.33  32.2 7.30  33.6 7.32  32.5 7.28  34.2 7.35  33.9 7.32  33.5 7.32  33.8 7.34  34.1 7.32  34.5 7.35  34.4 7.35  34.2 7.33  34.1 7.35  33.2 7.31  32.8 7.29  33.6 7.32  33.7 7.34  32.6 7.32  32.6 7.30  33.0 7.31  34.3 7.35  34.5 7.35  33.5 7.32  33.8 7.33  34.3 7.34  33.3 7.32  32.9 7.30  35.0 7.33  33.2 7.31  35.4 7.34  34.6 7.34  35.1 7.35  33.5 7.32  33.8 7.35  34.3 7.35  33.5 7.31  34.0 7.34  34.2 7.36  33.6 7.32  34.1 7.36  34.4 7.35  33.3 7.31  34.6 7.36  33.5 7.33  32.4 7.31  33.1 7.33  34.8 7.37  32.8 7.33  31.1 7.29  32.5 7.31  33.3 7.33  34.0 7.36  33.8 7.35  33.3 7.34  34.7 7.37  35.0 7.38  33.0 7.32  32.4 7.32  33.5 7.34  34.0 7.35  33.5 7.34  33.2 7.36  36.1 7.42  32.1 7.31  32.9 7.32  32.8 7.36
1076 26.00 5636.696 3.640 -2.495  21.0 7.36  21.1 7.35  20.1 7.29  20.2 7.31  19.8 7.30  20.3 7.34  21.5 7.38  21.0 7.35  21.7 7.36  20.7 7.37  20.8 7.33  20.5 7.33  21.2 7.37  21.1 7.34  20.7 7.36  21.8 7.39  20.3 7.33  19.9 7.34  20.3 7.32  21.3 7.34  21.3 7.36  21.7 7.38  19.7 7.33  20.6 7.34  21.4 7.37  22.7 7.42  21.4 7.37  20.6 7.34  21.7 7.38  20.7 7.34  20.4 7.34  21.4 7.36  20.8 7.32  20.3 7.33  20.9 7.33  21.9 7.38  21.2 7.35  21.9 7.37  20.6 7.37  21.5 7.38  19.7 7.30  20.6 7.34  20.3 7.36  20.3 7.32  20.9 7.38  21.3 7.37  21.0 7.35  20.0 7.34  20.1 7.33  19.6 7.33  20.4 7.36  19.6 7.34  20.6 7.36  18.6 7.31  20.6 7.35  19.9 7.33  19.9 7.36  20.6 7.37  19.7 7.34  21.2 7.38  20.7 7.37  21.9 7.38  21.6 7.39  22.5 7.42  20.9 7.36  21.2 7.38  20.6 7.39  20.3 7.38  19.1 7.32  21.8 7.39  22.5 7.45
1077 26.00 5638.262 4.220 -0.663  83.7 7.35  82.8 7.33  82.4 7.31  84.7 7.36  83.2 7.33  83.8 7.35  83.8 7.37  83.0 7.35  83.7 7.34  83.5 7.36  83.9 7.34  85.2 7.39  82.1 7.35  84.3 7.35  83.2 7.35  82.8 7.36  83.4 7.35  82.2 7.34  82.6 7.34  84.7 7.35  83.5 7.36  82.1 7.35  82.2 7.37  83.7 7.37  83.9 7.35  83.6 7.37  83.0 7.35  82.9 7.35  82.3 7.34  82.1 7.34  82.6 7.34  84.1 7.37  81.5 7.31  83.6 7.35  83.8 7.33  83.4 7.33  83.2 7.36  83.1 7.35  83.0 7.37  82.1 7.35  83.2 7.34  82.0 7.35  82.9 7.39  83.1 7.36  82.4 7.38  82.3 7.36  81.9 7.32  83.8 7.38  83.1 7.38  81.4 7.35  84.2 7.39  82.7 7.37  82.2 7.39  83.2 7.39  82.7 7.36  81.7 7.35  83.1 7.38  81.4 7.34  82.1 7.36  84.1 7.38  83.0 7.38  84.7 7.42  85.2 7.42  84.6 7.42  81.7 7.35  83.5 7.39  81.9 7.38  83.0 7.41  83.6 7.41  84.9 7.41  82.4 7.44
1078 26.00 5650.020 5.099 -0.749  33.7 7.34  35.4 7.37  34.8 7.34  34.2 7.34  34.5 7.35  33.3 7.33  35.3 7.38  35.6 7.38  34.2 7.34  34.3 7.37  34.4 7.35  32.7 7.32  34.1 7.36  33.8 7.33  33.4 7.34  32.0 7.31  35.0 7.37  33.9 7.36  31.4 7.29  33.9 7.33  34.0 7.35  34.6 7.37  33.3 7.34  34.8 7.37  34.7 7.36  34.6 7.37  34.3 7.36  35.2 7.37  34.3 7.36  33.8 7.34  34.4 7.36  32.0 7.30  34.4 7.34  34.9 7.36  34.1 7.34  33.7 7.34  33.0 7.33  34.0 7.35  33.4 7.35  34.5 7.37  34.4 7.35  37.0 7.41  35.1 7.39  34.5 7.35  33.6 7.36  33.1 7.34  34.3 7.35  33.7 7.35  33.6 7.35  33.4 7.35  33.2 7.34  31.9 7.32  33.4 7.35  32.6 7.34  33.2 7.34  32.6 7.33  35.6 7.40  34.3 7.37  32.8 7.34  34.3 7.37  34.1 7.37  34.0 7.36  36.0 7.40  31.9 7.32  34.4 7.37  32.8 7.34  32.9 7.35  33.5 7.37  34.4 7.37  33.0 7.34  32.8 7.36
1079 26.00 5650.704 5.085 -0.672  38.3 7.38  38.1 7.37  36.2 7.31  37.4 7.35  37.5 7.35  37.0 7.35  38.2 7.38  37.8 7.37  37.0 7.34  37.2 7.37  37.0 7.34  37.4 7.36  37.8 7.38  37.5 7.35  36.9 7.35  36.7 7.35  36.7 7.34  37.1 7.36  36.8 7.34  37.2 7.34  37.3 7.36  37.5 7.37  36.3 7.35  37.5 7.37  38.6 7.38  36.4 7.35  37.6 7.37  37.9 7.37  36.6 7.35  37.4 7.36  37.2 7.36  36.1 7.33  36.5 7.32  38.4 7.37  36.5 7.32  37.4 7.35  36.4 7.34  40.9 7.43  36.5 7.36  37.5 7.37  37.8 7.36  38.9 7.39  37.3 7.38  37.1 7.35  37.4 7.38  35.8 7.33  36.4 7.34  38.6 7.40  38.7 7.40  37.3 7.37  36.9 7.37  37.9 7.39  36.7 7.37  36.7 7.37  37.4 7.37  36.4 7.35  37.7 7.39  38.6 7.40  37.7 7.38  37.9 7.38  37.7 7.38  36.0 7.34  36.3 7.36  36.7 7.36  35.7 7.34  36.6 7.36  37.6 7.40  37.2 7.39  38.8 7.41  37.8 7.38  37.6 7.41
1080 26.00 5651.470 4.473 -1.747  19.5 7.41  17.6 7.34  17.8 7.32  18.8 7.37  18.7 7.36  18.5 7.38  17.8 7.36  17.3 7.33  18.6 7.36  18.7 7.40  18.6 7.36  17.8 7.34  18.5 7.38  19.6 7.39  18.2 7.37  18.2 7.37  18.4 7.37  17.6 7.36  17.8 7.34  18.0 7.34  18.1 7.36  17.9 7.36  18.7 7.39  18.6 7.38  17.6 7.34  18.0 7.37  19.1 7.40  17.2 7.33  18.3 7.37  18.1 7.36  18.0 7.36  17.5 7.33  16.8 7.29  18.8 7.38  19.5 7.38  18.4 7.37  18.2 7.36  21.1 7.44  18.1 7.38  18.1 7.37  17.6 7.33  17.8 7.35  18.6 7.39  17.6 7.33  18.3 7.39  19.4 7.41  20.0 7.41  20.3 7.43  19.1 7.39  18.4 7.38  18.7 7.39  18.9 7.40  18.3 7.38  18.2 7.38  18.3 7.37  18.7 7.39  17.5 7.37  18.3 7.39  19.7 7.42  19.2 7.41  18.3 7.38  19.3 7.40  20.0 7.44  17.7 7.36  18.9 7.39  19.0 7.40  18.3 7.40  20.8 7.48  18.4 7.38  19.5 7.41  20.3 7.47
1081 26.00 5652.320 4.260 -1.731  26.8 7.36  26.5 7.35  26.4 7.32  26.0 7.33  26.8 7.34  26.7 7.36  26.7 7.37  25.7 7.33  26.4 7.33  27.0 7.38  26.6 7.34  26.6 7.35  27.3 7.38  27.3 7.36  26.7 7.37  26.5 7.36  25.7 7.33  26.3 7.36  27.0 7.36  26.4 7.33  26.1 7.34  26.4 7.36  26.4 7.37  26.4 7.35  25.2 7.32  26.0 7.35  26.8 7.37  26.8 7.36  26.6 7.36  27.0 7.36  26.0 7.34  24.7 7.30  25.5 7.30  26.2 7.34  27.3 7.35  25.4 7.32  26.1 7.34  25.8 7.33  26.8 7.38  27.6 7.39  26.5 7.34  25.7 7.34  27.1 7.39  27.3 7.36  26.5 7.38  26.5 7.36  27.0 7.36  26.8 7.37  26.9 7.37  26.0 7.35  27.1 7.39  27.5 7.40  26.1 7.36  26.1 7.37  27.1 7.37  26.8 7.37  26.6 7.38  26.5 7.37  26.9 7.38  27.4 7.39  26.8 7.38  30.1 7.45  30.1 7.46  26.8 7.38  29.1 7.43  27.5 7.39  26.4 7.39  29.0 7.46  28.1 7.41  26.3 7.36  28.2 7.44
1082 26.00 5653.889 4.386 -1.334  37.4 7.32  36.8 7.30  37.4 7.29  38.2 7.32  38.1 7.32  37.9 7.33  37.3 7.33  38.1 7.33  39.6 7.35  39.3 7.38  38.0 7.32  37.1 7.31  38.2 7.35  38.3 7.32  37.9 7.34  38.5 7.35  36.9 7.31  36.6 7.32  38.4 7.33  38.5 7.32  37.2 7.32  37.3 7.33  37.3 7.33  38.2 7.34  37.2 7.32  38.9 7.37  39.2 7.36  38.1 7.33  36.5 7.31  37.2 7.32  37.7 7.33  38.2 7.33  37.6 7.30  38.5 7.34  37.0 7.29  37.6 7.32  37.3 7.32  40.3 7.38  39.7 7.39  38.6 7.36  37.6 7.31  37.1 7.32  38.0 7.36  39.6 7.36  38.0 7.36  38.3 7.35  37.3 7.32  37.2 7.33  36.4 7.31  38.2 7.35  38.1 7.35  37.9 7.35  38.1 7.36  37.6 7.35  37.8 7.33  38.3 7.35  37.2 7.34  40.0 7.39  38.2 7.36  39.2 7.37  38.0 7.35  37.3 7.33  38.5 7.37  38.0 7.36  37.7 7.34  37.2 7.34  38.7 7.39  36.2 7.34  39.3 7.38  37.4 7.33  39.9 7.43
1083 26.00 5672.267 4.584 -2.836   0.0 0.00   0.0 0.00   1.7 7.40   1.5 7.36   0.0 0.00   0.0 0.00   1.2 7.28   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   1.7 7.44   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   1.5 7.37   0.0 0.00   0.0 0.00   1.4 7.34   1.4 7.35   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   1.6 7.42   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   1.7 7.44   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   1.3 7.33   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1084 26.00 5679.025 4.652 -0.626  61.9 7.36  61.0 7.33  62.2 7.34  61.7 7.34  62.0 7.35  62.6 7.37  61.4 7.36  61.3 7.35  63.1 7.37  62.5 7.38  62.2 7.35  62.5 7.38  62.2 7.39  63.1 7.37  61.6 7.36  62.4 7.38  62.2 7.37  61.1 7.36  63.1 7.38  62.3 7.35  61.4 7.36  62.3 7.38  62.1 7.39  62.3 7.38  61.7 7.35  62.5 7.39  62.5 7.38  63.3 7.39  62.5 7.38  61.9 7.37  61.6 7.36  60.3 7.33  60.6 7.32  61.2 7.34  61.7 7.33  61.8 7.34  61.8 7.36  63.8 7.40  60.1 7.35  62.2 7.38  60.8 7.33  61.6 7.37  62.4 7.41  60.9 7.35  61.6 7.39  61.7 7.38  61.0 7.34  63.0 7.40  62.7 7.40  61.8 7.38  61.7 7.38  62.4 7.40  60.7 7.38  61.3 7.39  62.5 7.39  61.7 7.38  63.4 7.42  63.2 7.40  63.1 7.41  62.6 7.39  62.8 7.41  59.3 7.35  61.6 7.39  64.0 7.44  61.7 7.38  61.3 7.38  61.3 7.40  62.2 7.42  61.8 7.40  62.3 7.39  64.4 7.50
1085 26.00 5680.241 4.186 -2.306  10.9 7.37   9.8 7.31  11.3 7.34  11.8 7.39   9.8 7.29  11.2 7.38  10.4 7.35   9.4 7.29  10.6 7.33  11.9 7.43   9.9 7.30  11.5 7.38  10.9 7.37  10.1 7.31  11.2 7.38  11.8 7.41  10.2 7.33  10.7 7.37  11.3 7.37  10.5 7.33  10.6 7.34  10.5 7.35  10.3 7.34  12.7 7.44  10.2 7.33  12.4 7.44  11.8 7.41  11.3 7.38  10.0 7.33  10.0 7.32  10.4 7.34  10.8 7.35   9.0 7.24  10.4 7.34  11.8 7.38  12.3 7.42  13.1 7.45  10.5 7.34   9.8 7.33  11.7 7.41  11.5 7.37   9.8 7.31  10.7 7.37   9.1 7.26  10.4 7.36  11.0 7.37  11.7 7.39  10.8 7.37  12.7 7.44  10.6 7.36  10.5 7.36  11.7 7.42  11.4 7.40  11.5 7.41  11.0 7.37  11.2 7.38  11.1 7.40  11.2 7.40   9.8 7.33  10.8 7.38  11.1 7.39  13.4 7.47  11.1 7.39  11.1 7.39  10.6 7.36  10.2 7.34  11.5 7.43   9.9 7.35  12.0 7.42   9.7 7.32  11.6 7.43
1086 26.00 5731.762 4.256 -1.050  61.2 7.36  61.5 7.36  60.6 7.32  62.3 7.37  60.3 7.33  62.2 7.38  60.1 7.35  60.5 7.35  61.5 7.35  60.6 7.37  61.7 7.36  60.7 7.36  61.3 7.38  61.3 7.35  60.6 7.36  60.8 7.37  61.1 7.36  60.5 7.37  62.0 7.38  62.4 7.36  60.3 7.35  59.5 7.35  60.5 7.38  61.5 7.38  60.1 7.34  61.0 7.38  61.5 7.38  61.1 7.37  60.1 7.35  60.6 7.36  60.7 7.36  60.4 7.35  62.1 7.36  60.6 7.34  61.4 7.34  61.7 7.36  61.0 7.36  60.8 7.36  61.9 7.40  61.1 7.38  60.9 7.35  60.2 7.36  61.2 7.40  60.4 7.35  61.0 7.40  59.9 7.36  60.4 7.35  61.0 7.38  62.2 7.41  60.6 7.38  59.0 7.35  60.5 7.38  60.8 7.40  61.2 7.40  61.0 7.37  59.4 7.35  61.6 7.40  61.4 7.39  60.5 7.38  61.2 7.38  61.1 7.39  60.8 7.39  60.6 7.39  61.2 7.40  60.5 7.37  61.1 7.39  61.7 7.42  59.8 7.40  60.4 7.38  61.0 7.38  58.6 7.40
1087 26.00 5732.275 4.991 -1.400  12.8 7.34  14.1 7.38  12.6 7.30  14.2 7.38  13.5 7.35  14.1 7.39  13.2 7.36  14.3 7.39  13.9 7.37  13.9 7.39  13.9 7.37  14.3 7.38  13.4 7.36  13.5 7.35  13.7 7.38  13.6 7.37  13.8 7.37  13.5 7.37  12.9 7.33  13.4 7.34  13.3 7.35  12.9 7.34  13.7 7.38  12.9 7.34  14.5 7.40  12.9 7.35  14.5 7.40  12.9 7.33  12.2 7.31  13.6 7.36  13.9 7.38  13.3 7.35  16.3 7.44  14.0 7.38  11.2 7.25  13.1 7.35  14.4 7.39  15.4 7.43  13.1 7.36  13.3 7.36  12.8 7.32  13.5 7.36  14.5 7.41  14.5 7.39  14.2 7.41  12.7 7.33  13.1 7.34  15.0 7.42  14.2 7.39  13.2 7.36  13.6 7.38  13.5 7.38  13.6 7.38  12.4 7.33  13.7 7.37  13.2 7.36  13.2 7.37  14.1 7.40  13.9 7.39  12.9 7.35  12.3 7.33  13.5 7.36  14.6 7.42  13.7 7.38  13.5 7.37  12.7 7.34  14.7 7.43  12.8 7.36  10.8 7.26  14.9 7.42  15.7 7.47
1088 26.00 5752.023 4.548 -0.846  57.4 7.38  55.7 7.35  56.7 7.35  57.5 7.38  56.6 7.36  56.7 7.37  55.7 7.37  55.6 7.36  56.6 7.36  55.3 7.36  56.7 7.36  57.6 7.39  56.2 7.38  56.8 7.36  54.7 7.34  54.9 7.35  56.2 7.36  55.1 7.36  56.0 7.36  57.1 7.36  55.1 7.35  55.3 7.36  57.3 7.41  55.8 7.37  57.2 7.38  57.2 7.40  55.0 7.35  54.3 7.33  54.7 7.34  54.8 7.35  54.7 7.34  54.6 7.33  56.9 7.36  55.2 7.34  54.3 7.31  54.9 7.33  56.2 7.37  56.3 7.37  55.0 7.37  53.9 7.34  56.7 7.37  55.5 7.36  54.3 7.36  55.5 7.36  55.0 7.38  55.1 7.36  54.9 7.34  56.8 7.39  56.7 7.40  54.7 7.36  55.6 7.38  56.3 7.40  56.2 7.41  55.9 7.39  55.0 7.35  55.8 7.38  55.5 7.38  54.9 7.36  55.1 7.37  57.3 7.41  56.1 7.39  61.0 7.49  55.8 7.39  53.7 7.35  54.3 7.35  53.5 7.34  54.0 7.37  53.6 7.37  52.6 7.33  55.4 7.37  54.5 7.41
1089 26.00 5753.121 4.260 -0.594  85.4 7.36  82.8 7.31  83.3 7.30  81.5 7.29  80.3 7.26  79.9 7.26  79.0 7.26  77.8 7.24  78.3 7.22  80.5 7.29  80.4 7.26  77.8 7.24  80.9 7.31  80.0 7.25  78.4 7.25  80.2 7.29  77.8 7.23  78.8 7.26  80.3 7.28  81.0 7.27  80.0 7.28  79.5 7.28  82.3 7.35  79.6 7.28  84.6 7.34  80.2 7.29  78.2 7.25  77.9 7.25   0.0 0.00  78.9 7.26  79.0 7.26  79.4 7.26  79.1 7.24  77.7 7.22  81.3 7.27  80.0 7.25  79.7 7.28   0.0 0.00  80.5 7.30  80.0 7.29  80.5 7.28  78.6 7.26  79.7 7.31  79.9 7.28  77.8 7.27  79.1 7.29  79.1 7.25  79.2 7.28  83.0 7.36  78.7 7.28  78.5 7.27  77.4 7.26  79.6 7.32  77.3 7.27  77.5 7.25  78.4 7.27   0.0 0.00  80.8 7.30  79.8 7.30  79.0 7.27  78.8 7.28  76.2 7.25  77.0 7.26   0.0 0.00   0.0 0.00   0.0 0.00  78.4 7.30  77.5 7.29  75.9 7.25   0.0 0.00  75.4 7.29
1090 26.00 5760.345 3.642 -2.438  23.9 7.38  24.6 7.38  24.9 7.35  24.6 7.37  24.9 7.38  23.4 7.36  24.6 7.40  24.4 7.38  25.2 7.38  24.6 7.41  23.0 7.33  23.7 7.35  24.1 7.39  23.5 7.34  24.0 7.38  24.5 7.40  24.2 7.37  23.7 7.38  25.4 7.40  26.2 7.40  24.1 7.37  25.0 7.41  23.8 7.38  24.3 7.38  25.2 7.40  25.3 7.42  24.4 7.39  23.3 7.35  23.1 7.36  23.8 7.36  23.4 7.36  24.6 7.38  24.7 7.36  23.7 7.36  25.1 7.38  22.7 7.34  25.7 7.41  26.9 7.44  25.7 7.44  24.7 7.40  24.1 7.36  24.8 7.39  24.5 7.41  26.2 7.41  23.7 7.39  25.8 7.43  24.2 7.37  24.8 7.41  24.1 7.38  25.0 7.41  24.2 7.40  22.7 7.36  23.7 7.39  24.5 7.41  23.5 7.37  23.8 7.38  24.1 7.41  25.1 7.43  24.2 7.40  23.2 7.37  23.0 7.37  21.4 7.31  24.5 7.41  23.2 7.38  23.8 7.38  22.3 7.35  24.3 7.43  24.4 7.43  20.3 7.29  23.1 7.36  23.1 7.40
1091 26.00 5775.080 4.220 -1.059  62.4 7.34  61.4 7.32  61.9 7.30  63.0 7.34  62.5 7.33  61.1 7.32  61.8 7.34  61.9 7.34  62.8 7.33  62.1 7.36  63.9 7.36  62.8 7.36  62.6 7.37  62.8 7.34  63.0 7.36  61.6 7.34  62.3 7.34  61.6 7.35  61.7 7.33  63.8 7.35  62.2 7.35  61.0 7.34  62.4 7.37  62.0 7.35  61.1 7.32  62.8 7.37  62.4 7.35  63.3 7.37  61.0 7.33  61.2 7.33  62.4 7.35  61.7 7.33  60.4 7.29  62.0 7.33  62.5 7.32  62.1 7.33  63.2 7.37  61.3 7.33  60.1 7.33  61.3 7.34  62.5 7.34  60.0 7.31  61.0 7.36  63.5 7.37  62.3 7.38  61.8 7.36  62.1 7.34  62.5 7.37  63.5 7.39  61.3 7.35  62.7 7.38  63.0 7.39  61.6 7.38  61.6 7.37  63.8 7.39  63.0 7.38  63.2 7.39  62.6 7.37  62.8 7.38  63.4 7.38  62.8 7.38  66.4 7.46  62.4 7.38  64.7 7.43  62.9 7.38  63.0 7.39  61.3 7.38  61.8 7.39  61.4 7.37  62.4 7.37  62.5 7.43
1092 26.00 5793.913 4.220 -1.578  35.4 7.35  34.8 7.33  34.0 7.29  33.9 7.30  35.4 7.33  34.9 7.34  34.8 7.35  35.0 7.34  35.1 7.33  34.6 7.35  35.2 7.33  34.2 7.32  34.5 7.34  34.6 7.32  34.8 7.34  34.3 7.34  34.6 7.33  33.6 7.33  33.6 7.30  34.7 7.32  34.5 7.33  34.9 7.35  34.0 7.34  34.2 7.33  35.6 7.35  35.1 7.36  34.9 7.35  35.8 7.36  33.9 7.32  33.6 7.31  33.7 7.32  34.3 7.32  34.0 7.30  34.5 7.33  34.8 7.32  34.9 7.34  36.0 7.36  33.5 7.31  34.8 7.36  34.9 7.35  35.4 7.34  36.6 7.38  35.8 7.38  36.2 7.36  34.6 7.36  35.1 7.36  34.4 7.33  34.8 7.35  35.8 7.37  32.8 7.31  34.4 7.35  35.0 7.37  34.2 7.35  34.7 7.36  33.7 7.32  35.3 7.36  33.9 7.35  35.0 7.36  34.0 7.34  34.8 7.36  36.1 7.39  35.3 7.36  33.8 7.34  32.9 7.32  34.4 7.34  33.8 7.34  33.8 7.36  34.2 7.37  31.7 7.29  33.5 7.32  36.2 7.42
1093 26.00 5814.805 4.283 -1.797  23.4 7.36  22.5 7.33  23.6 7.33  23.8 7.35  21.4 7.29  23.2 7.36  22.6 7.35  22.6 7.33  22.2 7.31  23.1 7.37  22.9 7.33  22.6 7.33  24.2 7.39  22.4 7.32  23.1 7.36  22.4 7.34  22.7 7.34  22.6 7.35  24.2 7.37  23.5 7.34  23.1 7.35  22.8 7.35  23.5 7.37  23.5 7.36  23.2 7.35  22.3 7.34  22.5 7.34  23.8 7.36  22.4 7.34  23.9 7.37  23.1 7.35  23.2 7.34  24.2 7.35  23.9 7.37  22.3 7.31  22.3 7.33  23.6 7.36  21.8 7.31  22.7 7.36  23.3 7.36  23.5 7.34  22.6 7.34  24.1 7.40  23.3 7.34  22.9 7.37  23.6 7.37  23.5 7.36  23.7 7.38  24.0 7.38  23.1 7.36  23.4 7.38  23.0 7.37  23.2 7.37  24.1 7.40  23.5 7.37  23.9 7.38  23.9 7.40  23.1 7.37  22.5 7.35  22.5 7.35  24.2 7.40  25.1 7.41  24.2 7.40  22.4 7.35  23.4 7.37  23.0 7.37  23.8 7.41  23.5 7.40  26.8 7.46  22.2 7.34  24.1 7.42
1094 26.00 5827.875 3.283 -3.165  13.7 7.42  12.1 7.35  12.4 7.32  12.7 7.35  12.2 7.34  13.6 7.42  12.1 7.36  12.1 7.35  12.7 7.36  12.4 7.39  12.9 7.37  14.1 7.41  12.0 7.36  12.1 7.33  12.6 7.38  14.3 7.45  12.9 7.38  12.7 7.39  13.2 7.38  12.8 7.35  13.4 7.40  12.2 7.36  13.1 7.40  13.3 7.40  11.9 7.34  12.2 7.37  12.2 7.36  12.0 7.34  11.9 7.35  12.9 7.38  13.1 7.40  14.4 7.43  15.1 7.43  13.3 7.39  12.4 7.34  14.3 7.44  13.0 7.38  15.3 7.46  13.0 7.41  12.6 7.38  12.2 7.33  13.0 7.39  13.5 7.43  12.6 7.35  13.4 7.43  11.9 7.35  11.9 7.33  13.8 7.43  16.0 7.49  12.3 7.37  12.5 7.39  15.1 7.49  12.3 7.38  13.3 7.42  12.5 7.37  11.6 7.34  13.9 7.46  13.3 7.42  13.1 7.41  12.0 7.37  12.6 7.39  16.5 7.51  12.9 7.41  12.5 7.39  12.8 7.39  13.2 7.41  13.5 7.45  13.8 7.46  14.5 7.46  12.0 7.36  14.7 7.50
1095 26.00 5835.098 4.256 -2.113  13.3 7.34  12.6 7.30  13.6 7.31  12.8 7.30  13.9 7.34  14.8 7.39  13.0 7.33  13.5 7.34  13.6 7.33  14.5 7.40  14.4 7.36  16.3 7.43  13.8 7.36  13.7 7.33  14.8 7.40  14.2 7.38  13.7 7.34  13.2 7.34  15.5 7.40  13.5 7.32  14.4 7.37  13.5 7.35  14.3 7.38  14.3 7.37  12.6 7.31  13.1 7.34  13.9 7.36  14.9 7.39  13.7 7.35  12.9 7.31  14.7 7.39  15.1 7.39  15.3 7.38  14.4 7.37  14.6 7.36  14.2 7.37  12.8 7.31  14.1 7.36  13.3 7.36  14.4 7.38  15.1 7.38  12.3 7.29  14.6 7.40  12.6 7.29  15.0 7.42  14.2 7.37  15.7 7.42  13.6 7.35  14.5 7.38  15.5 7.42  13.9 7.37  16.1 7.45  15.8 7.44  13.5 7.36  14.7 7.39  14.4 7.38  13.3 7.36  14.4 7.39  13.3 7.35  15.4 7.43  14.5 7.40  15.6 7.42  13.8 7.37  16.7 7.47  14.4 7.38  15.3 7.42  16.0 7.47  14.8 7.43  14.8 7.40  15.3 7.42  15.6 7.46
1096 26.00 5837.700 4.294 -2.255  10.6 7.40   9.7 7.35  10.3 7.35  11.5 7.42   8.3 7.26  11.5 7.44  10.4 7.40   9.3 7.33  10.4 7.37  10.1 7.39  10.2 7.37  10.5 7.38  10.9 7.42  10.4 7.37  10.0 7.38  10.0 7.38  11.5 7.44   9.6 7.36  10.9 7.40  10.4 7.37  10.6 7.39  10.3 7.39  10.0 7.38   9.9 7.36  10.1 7.38  10.2 7.39   9.5 7.35  11.6 7.44  10.8 7.41  10.9 7.41  10.1 7.38  10.8 7.40   0.0 0.00  10.7 7.40  11.4 7.42  10.3 7.38  10.3 7.38   8.7 7.29  11.3 7.45  10.7 7.41  11.2 7.41  10.9 7.41   9.8 7.38  11.5 7.42  10.5 7.42  11.6 7.45  10.5 7.39   9.5 7.35  10.7 7.40  10.7 7.41   9.9 7.38  11.7 7.47  10.9 7.43   0.0 0.00  10.5 7.40  11.7 7.46  10.9 7.44   9.6 7.37  11.8 7.47  10.6 7.41  10.8 7.42  13.9 7.54  11.4 7.45   9.6 7.37  11.1 7.43   9.9 7.38  10.9 7.45  11.4 7.47  10.4 7.40  10.5 7.40  11.9 7.49
1097 26.00 5845.266 5.033 -1.673   6.4 7.31   6.0 7.27   6.3 7.27   6.4 7.29   6.0 7.26   7.3 7.37   5.7 7.26   0.0 0.00   6.1 7.27   6.1 7.30   6.2 7.28   5.7 7.24   6.6 7.33   6.3 7.29   5.9 7.27   6.4 7.31   7.4 7.37   5.9 7.28   6.8 7.33   6.4 7.29   6.2 7.29   6.3 7.30   0.0 0.00   5.4 7.23   0.0 0.00   5.7 7.26   6.9 7.35   6.9 7.34   8.0 7.42   7.0 7.34   7.0 7.35   6.9 7.33   8.7 7.43   6.7 7.33   7.9 7.39   6.6 7.32   6.5 7.31   8.8 7.45   8.0 7.43   6.2 7.29   5.5 7.22   0.0 0.00   0.0 0.00   5.9 7.25   7.0 7.36   6.4 7.31   6.0 7.27   7.3 7.38   6.0 7.28   7.3 7.37   7.2 7.37   7.8 7.41   7.8 7.41   8.7 7.47   7.1 7.36   8.3 7.43   7.2 7.38   6.9 7.36   8.0 7.42   8.7 7.46   7.5 7.39   0.0 0.00   0.0 0.00   7.0 7.36   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.0 7.48   0.0 0.00
1098 26.00 5849.682 3.695 -2.885   7.3 7.25   9.1 7.35   7.6 7.22   8.3 7.28   8.4 7.29   8.5 7.32   8.6 7.33   7.9 7.28   7.8 7.26   8.5 7.34   8.8 7.32   7.7 7.25   9.0 7.35   7.7 7.25   8.3 7.31   8.7 7.34   9.2 7.35   8.2 7.31   8.8 7.32   8.8 7.31   8.9 7.33   8.4 7.32   8.5 7.33   7.7 7.27   7.9 7.28   7.9 7.29   8.1 7.30   9.1 7.34   8.0 7.29   7.7 7.26   9.0 7.35   8.1 7.28   9.8 7.35   8.1 7.29   8.7 7.31   8.0 7.29   7.6 7.25   7.5 7.25   7.8 7.30   9.8 7.39   8.5 7.30   9.2 7.35   9.2 7.37   8.8 7.31   7.9 7.31   8.4 7.32   8.1 7.29   8.7 7.34  10.0 7.39   7.7 7.28   9.1 7.37   8.5 7.34   8.8 7.35   8.3 7.33   9.2 7.36   8.8 7.34   8.3 7.34   9.0 7.37   8.6 7.34   9.2 7.37   9.4 7.38  11.4 7.46  10.4 7.44   9.2 7.37   9.0 7.35   8.8 7.35   8.3 7.35   8.1 7.33   9.9 7.40   8.5 7.33   9.9 7.43
1099 26.00 5852.217 4.548 -1.127  41.4 7.36  40.9 7.34  42.1 7.34  41.8 7.35  42.6 7.37  42.1 7.37  41.2 7.36  41.2 7.36  41.5 7.34  41.1 7.37  41.3 7.34  41.5 7.36  41.5 7.38  40.8 7.33  41.7 7.37  40.9 7.36  40.8 7.34  41.0 7.37  42.0 7.37  41.7 7.35  40.4 7.34  40.2 7.35  40.8 7.37  40.1 7.34  40.6 7.34  40.4 7.35  41.9 7.38  41.5 7.36  39.3 7.32  40.6 7.35  40.3 7.34  41.7 7.36  41.4 7.34  41.5 7.36  42.2 7.35  41.9 7.36  40.7 7.34  40.8 7.35  41.9 7.39  41.5 7.37  40.8 7.34  42.0 7.38  41.2 7.38  41.1 7.35  41.3 7.39  40.3 7.35  41.3 7.36  41.4 7.38  42.5 7.40  40.7 7.36  41.3 7.38  40.8 7.37  41.4 7.39  39.4 7.35  40.9 7.36  41.6 7.38  40.6 7.37  41.2 7.38  40.8 7.37  42.1 7.39  41.4 7.38  42.2 7.40  41.4 7.39  40.8 7.37  40.9 7.37  40.1 7.35  40.2 7.38  40.8 7.39  41.9 7.39  41.2 7.37  43.9 7.47
1100 26.00 5853.149 1.485 -5.089  10.0 7.33  10.3 7.33  10.0 7.25  11.5 7.35  11.2 7.35  10.8 7.36  10.7 7.37  11.0 7.36  10.1 7.29   9.8 7.34   9.8 7.29  12.2 7.39  10.3 7.34  11.2 7.34   9.4 7.30   9.2 7.29  11.0 7.36  10.8 7.37   8.7 7.22  10.6 7.31   9.6 7.29  10.5 7.35  10.2 7.34   8.9 7.25  10.7 7.35   9.7 7.32   9.8 7.31  10.3 7.32   9.6 7.30  11.4 7.37   9.7 7.31   9.5 7.27   8.4 7.18   9.3 7.28   9.4 7.25   9.7 7.30  10.3 7.32  12.1 7.39   9.2 7.31  10.2 7.33   8.8 7.22  11.1 7.37  10.6 7.37  11.4 7.35   9.6 7.33  10.3 7.34  10.6 7.33  11.2 7.38  10.3 7.32   9.7 7.31  10.4 7.36  10.2 7.36  11.2 7.39   8.5 7.27   9.3 7.29   9.5 7.30   9.6 7.34   9.5 7.33   9.9 7.34   9.2 7.30   9.2 7.30  13.5 7.46  12.5 7.46  10.8 7.38  11.7 7.41  10.5 7.37   9.1 7.33   8.7 7.31  12.8 7.46  10.2 7.35   9.3 7.34
1101 26.00 5856.083 4.294 -1.513  32.4 7.31  33.3 7.32  32.2 7.26  33.0 7.30  33.7 7.32  34.2 7.35  33.4 7.33  33.0 7.32  33.0 7.30  32.9 7.33  32.4 7.29  31.9 7.29  32.8 7.33  33.2 7.31  33.1 7.33  32.4 7.31  32.2 7.30  33.5 7.34  33.6 7.32  34.0 7.32  32.2 7.30  32.7 7.32  32.5 7.32  32.2 7.30  31.5 7.28  32.5 7.32  33.3 7.33  33.3 7.32  31.7 7.29  34.6 7.35  33.8 7.34  34.1 7.33  33.0 7.29  34.0 7.33  32.2 7.28  32.9 7.31  34.6 7.35  33.8 7.33  33.2 7.35  33.1 7.33  33.7 7.32  33.2 7.33  32.4 7.33  34.3 7.34  33.0 7.34  34.7 7.37  31.2 7.27  34.1 7.36  34.7 7.37  33.6 7.35  33.3 7.34  33.1 7.34  33.1 7.35  33.5 7.36  34.1 7.35  33.7 7.34  33.6 7.36  34.3 7.37  33.4 7.35  34.0 7.36  33.8 7.36  35.7 7.39  33.8 7.36  33.0 7.34  33.0 7.33  32.1 7.32  33.8 7.38  34.1 7.39  35.8 7.40  34.4 7.36  35.1 7.42
1102 26.00 5858.779 4.220 -2.156  12.5 7.31  13.1 7.33  12.9 7.29  14.1 7.35  13.1 7.32  12.2 7.30  12.6 7.32  12.7 7.31  13.5 7.33  10.9 7.26  13.6 7.34  12.7 7.30  12.4 7.31  12.2 7.28  13.0 7.33  13.2 7.34  11.9 7.28  12.1 7.30  11.5 7.25  14.1 7.35  12.1 7.29  13.3 7.35  11.9 7.29  13.0 7.33  13.5 7.35  13.7 7.37  12.8 7.33  11.8 7.27  12.6 7.32  13.2 7.33  11.6 7.27  12.8 7.31  12.3 7.27  11.3 7.25  12.2 7.28  12.1 7.29  12.7 7.31  12.8 7.31  14.4 7.40  12.0 7.29  12.2 7.28  13.4 7.34  13.9 7.38  13.1 7.32  12.3 7.32  12.8 7.32  13.2 7.33  13.1 7.34  12.8 7.32  12.1 7.30  12.7 7.33  12.8 7.34  14.1 7.38  12.7 7.33  12.6 7.31  13.4 7.35  12.6 7.34  13.8 7.38  13.6 7.37  12.8 7.33  14.1 7.39  15.3 7.41  15.2 7.43  13.1 7.35  13.8 7.37  13.5 7.36  14.7 7.43  14.6 7.43  15.3 7.42  15.0 7.41  17.8 7.54
1103 26.00 5859.578 4.548 -0.489  72.0 7.26  74.4 7.30  73.4 7.27  75.3 7.32  75.1 7.31  74.9 7.31  74.0 7.31  73.0 7.29  76.5 7.33  73.9 7.31  73.7 7.29  74.0 7.31  73.8 7.32  74.1 7.29  73.9 7.31  73.6 7.31  71.6 7.26  72.2 7.29  73.0 7.29  71.8 7.25  75.1 7.33  74.8 7.33  76.7 7.38  78.2 7.38  78.9 7.38  75.5 7.34  76.4 7.35  75.6 7.34  77.2 7.37  74.4 7.32  75.5 7.33  74.6 7.32  72.4 7.27  74.3 7.30  74.0 7.28  74.2 7.29  74.0 7.31  74.9 7.32  73.2 7.31  72.3 7.29  74.1 7.30  74.2 7.32  72.0 7.31  74.3 7.32  73.3 7.33  72.7 7.31  71.8 7.26  72.9 7.30  73.9 7.33  73.2 7.32  75.0 7.34  75.4 7.35  75.6 7.38  76.1 7.38  75.9 7.35  76.9 7.38  77.4 7.38  74.5 7.33  74.6 7.34  76.1 7.35  77.4 7.39  78.1 7.41  78.7 7.42  80.0 7.44  82.5 7.47  80.0 7.43  77.3 7.40  83.6 7.52  81.5 7.47  80.8 7.44  85.2 7.57
1104 26.00 5861.107 4.283 -2.327   7.7 7.31   7.5 7.29   7.2 7.23   7.9 7.30   8.3 7.32   8.7 7.36   8.3 7.35   8.2 7.33   8.8 7.35   8.6 7.37   8.6 7.34  11.0 7.46   7.9 7.32   9.3 7.38   8.0 7.33   8.2 7.34   8.5 7.34   8.4 7.35   8.4 7.33   8.2 7.31   7.9 7.31   8.4 7.35   8.3 7.35   7.5 7.29   8.7 7.36   7.2 7.28   8.2 7.34   8.8 7.36   8.8 7.37   8.6 7.35   7.6 7.30   7.7 7.29   7.1 7.24   8.0 7.32  10.4 7.43   0.0 0.00   0.0 0.00   9.1 7.38   8.0 7.34   8.7 7.37   8.7 7.34   8.2 7.33   8.9 7.39   9.1 7.37   8.4 7.36   9.7 7.42   8.7 7.36  10.2 7.45   9.5 7.40   8.4 7.35   9.0 7.39   8.2 7.35   8.6 7.37   9.4 7.42   8.9 7.37   8.9 7.38   9.5 7.43   8.3 7.36   8.4 7.36   8.9 7.39   9.2 7.40  11.7 7.51  10.5 7.47   9.6 7.42   9.3 7.40   9.2 7.40  10.1 7.47   9.1 7.42   7.9 7.32   9.1 7.39  12.0 7.56
1105 26.00 5880.029 4.558 -1.877   0.0 0.00   0.0 0.00   0.0 0.00  14.6 7.43   0.0 0.00  11.9 7.34  12.6 7.38  13.6 7.41  12.3 7.34  12.3 7.38  11.4 7.31  15.1 7.46  13.6 7.42  11.9 7.33  10.8 7.30  13.1 7.40  11.9 7.34  11.0 7.31  12.0 7.34  11.5 7.31   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.1 7.18  10.1 7.26  10.6 7.27  10.7 7.29   0.0 0.00   0.0 0.00  10.3 7.29   0.0 0.00  12.9 7.37  13.3 7.40  11.3 7.33  13.4 7.39  13.2 7.42  14.3 7.44   0.0 0.00  14.9 7.47   0.0 0.00  11.6 7.33  10.6 7.30   0.0 0.00   0.0 0.00  10.2 7.28   9.6 7.24   9.6 7.24   0.0 0.00   9.6 7.25   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.2 7.28   0.0 0.00   0.0 0.00   0.0 0.00  10.1 7.29   0.0 0.00  12.3 7.37   0.0 0.00  12.1 7.38
1106 26.00 5881.279 4.607 -1.741   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  16.2 7.42   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.8 7.39   0.0 0.00   0.0 0.00  15.6 7.38  15.2 7.39  15.8 7.41   0.0 0.00  16.6 7.44   0.0 0.00   0.0 0.00  16.3 7.42  15.1 7.38  15.1 7.39  14.0 7.34  13.7 7.33  11.9 7.26  15.2 7.39  13.6 7.32  14.0 7.34  15.1 7.38  13.1 7.31  14.6 7.35  12.0 7.24  13.5 7.32   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.8 7.42   0.0 0.00   0.0 0.00   0.0 0.00  15.6 7.41   0.0 0.00  16.5 7.45  17.7 7.47   0.0 0.00   0.0 0.00   0.0 0.00  14.7 7.37  13.9 7.35  13.8 7.35  15.1 7.39  15.5 7.41  14.7 7.37  14.5 7.36  16.6 7.46  16.0 7.43  15.0 7.39  17.2 7.46  14.9 7.39  17.1 7.45  13.5 7.34  15.1 7.39  14.7 7.37  14.3 7.36  14.8 7.40  14.0 7.37  14.8 7.38  15.8 7.41  14.9 7.41
1107 26.00 5902.485 4.593 -1.783   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.3 7.42  14.9 7.41   0.0 0.00  16.5 7.44  15.9 7.45  14.1 7.36   0.0 0.00   0.0 0.00  15.3 7.40  15.4 7.42   0.0 0.00  16.7 7.46  15.7 7.44  16.8 7.46   0.0 0.00  14.0 7.36  13.6 7.36  13.9 7.37  13.0 7.33  13.6 7.35  13.6 7.36  14.8 7.40  13.3 7.33  13.0 7.33  14.1 7.37  14.6 7.39  13.9 7.36  13.9 7.34  14.1 7.37  12.8 7.30  14.4 7.38  16.0 7.43  14.3 7.37  15.4 7.44   0.0 0.00  16.5 7.44   0.0 0.00  12.9 7.34   0.0 0.00  16.0 7.46  17.3 7.49   0.0 0.00  16.0 7.45   0.0 0.00  14.2 7.38  14.1 7.39  13.6 7.37  14.0 7.38  15.3 7.43  12.9 7.33  14.5 7.39  15.0 7.43  13.5 7.37  13.4 7.36  14.8 7.41  14.7 7.41  16.5 7.46  15.3 7.43  15.4 7.43  17.0 7.48  14.4 7.40  14.5 7.42  16.2 7.48  15.1 7.42   0.0 0.00  14.4 7.42
1108 26.00 5905.689 4.652 -0.650   0.0 0.00  65.3 7.45   0.0 0.00  65.4 7.45   0.0 0.00  63.0 7.41  63.3 7.43   0.0 0.00  62.7 7.39  61.6 7.40  63.0 7.40  63.5 7.43   0.0 0.00  61.4 7.37  60.0 7.37  61.2 7.39  59.0 7.34  60.8 7.39  59.5 7.35  62.3 7.38  58.0 7.32  57.2 7.32  58.0 7.35  56.7 7.30  57.4 7.30  57.1 7.32  58.4 7.34  56.9 7.30  55.7 7.28  59.3 7.36  57.5 7.31  55.7 7.27  56.9 7.28  57.6 7.30  60.8 7.35  61.7 7.38  63.0 7.42  60.5 7.38  59.3 7.37  63.3 7.44  62.1 7.39  64.5 7.46  60.5 7.41   0.0 0.00  61.6 7.43  60.6 7.39   0.0 0.00  61.4 7.41   0.0 0.00  58.9 7.37  56.4 7.31  56.6 7.32  56.4 7.33  55.4 7.30  58.7 7.35  56.0 7.30  57.3 7.34  56.5 7.31  58.5 7.36  58.7 7.35  58.9 7.37  57.8 7.35  56.8 7.33  56.2 7.32  57.5 7.33  55.7 7.30  56.6 7.34  56.9 7.35  57.6 7.35  59.2 7.36  57.0 7.38
1109 26.00 5916.249 2.453 -2.882  65.0 7.42  61.4 7.34  63.1 7.33  63.4 7.37  62.0 7.34  62.5 7.37  59.5 7.33  61.2 7.35  63.3 7.36  59.6 7.34  60.7 7.32  62.4 7.37  60.1 7.35  62.9 7.36  61.0 7.36  62.9 7.40  62.1 7.36  61.2 7.37  63.1 7.38  63.7 7.36  60.5 7.33  60.4 7.36  59.8 7.36  60.9 7.35  61.8 7.36  59.8 7.35  58.7 7.31  58.6 7.30  59.7 7.33  62.1 7.37  63.0 7.39  63.9 7.39  64.1 7.37  63.6 7.39  68.5 7.45   0.0 0.00   0.0 0.00   0.0 0.00  65.0 7.46  59.9 7.34  63.2 7.37  61.5 7.37  60.1 7.38  60.7 7.33  59.9 7.37  60.6 7.36  61.2 7.34  60.7 7.37  62.3 7.40  58.7 7.33  57.7 7.32  56.6 7.30  57.2 7.32  58.3 7.34  58.9 7.32  58.2 7.32  58.9 7.36  58.8 7.34  58.3 7.33  60.4 7.36  58.4 7.33  61.1 7.38  57.6 7.32  58.5 7.34  58.8 7.33  57.1 7.31  57.3 7.34  60.5 7.42  57.0 7.31  60.3 7.36  61.8 7.48
1110 26.00 5927.786 4.652 -0.987  42.7 7.35  40.1 7.29  43.5 7.33  41.3 7.31  41.9 7.32  41.3 7.32  41.4 7.33  41.8 7.33  43.5 7.35  42.1 7.35  41.4 7.31  40.8 7.31  42.3 7.36  42.4 7.33  42.7 7.36  41.2 7.33  42.7 7.35  42.0 7.35  42.7 7.35  42.5 7.33  43.5 7.37  41.2 7.33  42.6 7.37  42.7 7.36  41.2 7.32  42.0 7.35  42.2 7.35  41.8 7.33  44.5 7.39  43.5 7.37  42.2 7.34  45.7 7.41  47.1 7.42  45.9 7.41   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  42.3 7.35  42.6 7.34  41.9 7.34  42.9 7.38  41.8 7.33  42.2 7.37  43.3 7.38  42.6 7.35  44.0 7.39  41.7 7.34  42.7 7.37  43.9 7.39  42.7 7.38  42.9 7.39  42.8 7.38  43.2 7.37  43.0 7.37  43.3 7.39  42.4 7.36  41.9 7.36  43.8 7.39  43.7 7.39  44.3 7.41  43.4 7.39  44.1 7.41  44.7 7.41  43.7 7.39  42.1 7.38  44.4 7.43  43.5 7.39  44.1 7.39  45.2 7.47
1111 26.00 5929.667 4.548 -1.140  40.0 7.34  39.8 7.33  41.2 7.33  43.1 7.39  42.3 7.37  40.8 7.36  40.3 7.36  40.3 7.35  39.8 7.32  41.2 7.38  39.8 7.33  39.8 7.33  41.3 7.38  41.8 7.37  40.4 7.36  39.2 7.33  39.6 7.33  37.7 7.31  40.0 7.34  39.8 7.32  39.4 7.33  39.1 7.33  37.2 7.30  39.2 7.33  38.2 7.30  38.5 7.33  38.5 7.32  39.8 7.34  39.4 7.33  41.2 7.37  40.6 7.36  39.4 7.32  39.0 7.30  38.9 7.31  40.7 7.33  39.4 7.32  40.9 7.36  41.8 7.38  38.8 7.34  40.9 7.37  39.9 7.33  40.7 7.36  40.2 7.37  39.5 7.33  40.9 7.39  40.8 7.37  41.2 7.37  39.5 7.35  39.4 7.34  40.1 7.36  40.1 7.37  40.9 7.39  38.7 7.34  36.9 7.30  39.7 7.34  38.7 7.33  39.0 7.35  39.8 7.36  39.4 7.35  38.3 7.33  39.6 7.36  38.2 7.32  39.4 7.36  38.0 7.33  39.2 7.34  38.5 7.33  37.7 7.34  38.6 7.36  39.5 7.35  40.0 7.36  40.4 7.41
1112 26.00 5934.653 3.929 -1.015  84.0 7.38  83.4 7.37  84.5 7.37  86.3 7.41  86.2 7.41  84.1 7.38  83.8 7.40  83.7 7.39  84.0 7.37  83.2 7.39  81.7 7.33  83.1 7.38  82.9 7.39  83.7 7.37  82.7 7.37  82.5 7.38  81.5 7.35  82.0 7.37  81.7 7.35  80.8 7.31  81.1 7.35  82.1 7.38  80.8 7.37  81.9 7.36  82.3 7.35  82.9 7.39  82.3 7.37  82.1 7.37  80.9 7.34  82.2 7.37  82.0 7.36  81.6 7.35  84.3 7.38  84.2 7.39  84.6 7.37  88.3 7.44   0.0 0.00  84.7 7.40  83.2 7.40  82.2 7.38  84.2 7.39  84.1 7.41  83.3 7.42  84.2 7.40  82.6 7.41  83.1 7.41  82.3 7.36  82.4 7.38  81.1 7.37  82.6 7.40  80.9 7.36  81.0 7.37  81.2 7.40  80.9 7.38  82.0 7.37  80.2 7.35  81.6 7.38  82.5 7.38  81.5 7.38  83.2 7.39  82.4 7.39  81.8 7.39  82.2 7.40  80.8 7.38  82.7 7.40  80.4 7.36  83.8 7.44  79.6 7.38  81.0 7.39  81.0 7.37  79.5 7.42
1113 26.00 5969.559 4.283 -2.732   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.6 7.47   0.0 0.00   0.0 0.00   0.0 0.00   3.9 7.39   4.1 7.42   4.1 7.41   0.0 0.00   4.4 7.45   3.9 7.39   3.6 7.34   3.7 7.37   4.2 7.41   3.1 7.29   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   4.3 7.43   4.0 7.40   3.9 7.40   0.0 0.00   4.4 7.45   0.0 0.00   0.0 0.00   4.3 7.43   4.1 7.43   0.0 0.00   4.1 7.42   4.5 7.46   0.0 0.00   5.5 7.54   0.0 0.00   4.6 7.47   0.0 0.00   4.7 7.48   0.0 0.00   0.0 0.00   0.0 0.00   4.5 7.46   0.0 0.00
1114 26.00 5976.157 4.294 -3.155   0.0 0.00   0.0 0.00   0.0 0.00   1.6 7.40   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   1.4 7.35   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   1.4 7.36   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   1.5 7.38   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   1.2 7.31   0.0 0.00   0.0 0.00   1.7 7.46   0.0 0.00   0.0 0.00   1.6 7.44   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1115 26.00 5984.814 4.733 -0.129  87.0 7.32  87.3 7.32  86.3 7.30  88.5 7.34  89.2 7.35  88.5 7.34  87.5 7.34  87.8 7.34  88.4 7.33  88.8 7.36  88.6 7.34  88.2 7.35  86.0 7.33  88.6 7.33  87.7 7.34  88.3 7.36  87.1 7.33  87.1 7.33  87.0 7.33  87.5 7.31  86.9 7.33  86.0 7.33  86.7 7.35  86.6 7.33  90.6 7.37  88.7 7.36  90.3 7.38  91.1 7.39  89.3 7.37  88.6 7.36  90.8 7.39   0.0 0.00   0.0 0.00  94.1 7.43  96.4 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  86.5 7.33  88.3 7.34  86.6 7.34  86.9 7.36  86.5 7.33  88.2 7.38  87.0 7.35  87.8 7.33  87.6 7.35  85.3 7.32  87.8 7.36  88.4 7.37  89.1 7.38  90.2 7.42  88.7 7.39  87.9 7.35  90.6 7.40  88.9 7.37  87.7 7.35  87.3 7.35  88.6 7.36  88.6 7.38  89.1 7.39  90.5 7.41  90.6 7.42  90.1 7.39  89.9 7.40  88.6 7.39  93.6 7.48  90.2 7.42  89.4 7.39  96.5 7.55
1116 26.00 5987.066 4.795 -0.307  70.4 7.30  69.9 7.29  69.5 7.26  70.1 7.29  70.9 7.30  70.2 7.29  69.7 7.30  70.7 7.32  71.0 7.30  69.9 7.30  69.9 7.28  70.0 7.30  68.5 7.29  70.6 7.29  69.3 7.29  69.3 7.29  67.6 7.25  69.2 7.29  70.7 7.31  71.7 7.31  72.2 7.34  70.3 7.32  73.3 7.38  72.3 7.34  75.4 7.38  74.6 7.39  72.9 7.35  71.6 7.33  69.6 7.29  68.3 7.28  67.9 7.26  69.4 7.29  71.1 7.31  68.2 7.26  67.9 7.24  69.2 7.27  68.2 7.27  70.9 7.31  68.5 7.29  68.9 7.29  70.1 7.29  68.9 7.29  68.9 7.32  67.8 7.27  68.7 7.31  69.6 7.31  68.2 7.26  69.9 7.31  70.7 7.33  73.9 7.39  76.2 7.43  74.1 7.39  78.2 7.49  79.0 7.49  74.1 7.38  76.9 7.44  77.9 7.46  73.8 7.38  75.5 7.42  78.7 7.46  75.8 7.42  79.1 7.49  80.8 7.51  77.3 7.46  76.7 7.44  77.6 7.46  76.9 7.46  77.1 7.47  73.8 7.41  74.9 7.41  81.6 7.58
1117 26.00 6003.010 3.882 -0.903  95.8 7.40  93.2 7.36  93.1 7.34  93.8 7.37  93.7 7.37  92.1 7.35  93.0 7.38  93.8 7.39  92.9 7.35  91.4 7.36  93.0 7.35  94.8 7.40  91.0 7.36  91.5 7.33  90.4 7.33  91.4 7.36  90.4 7.33  91.7 7.36  93.4 7.37  91.2 7.32  90.9 7.34  90.0 7.34  91.8 7.38  91.6 7.36  93.4 7.37  91.2 7.36  90.9 7.34  91.5 7.36  89.6 7.32  92.1 7.37  90.2 7.33  90.3 7.33  89.1 7.29  92.0 7.35  89.6 7.29  88.6 7.28  89.4 7.32  91.8 7.35  93.3 7.40  92.4 7.38  92.9 7.36  92.3 7.38  91.4 7.39  92.8 7.38  91.7 7.39  92.2 7.39  94.2 7.38  92.6 7.38  96.0 7.44  91.6 7.38  91.4 7.37  92.1 7.39  93.1 7.43  93.1 7.42  91.3 7.36  91.6 7.38  91.3 7.37  92.9 7.39  91.8 7.38  93.9 7.40  91.8 7.38  94.0 7.43  92.3 7.40  91.4 7.39  91.7 7.38  91.4 7.38  90.2 7.38  91.5 7.42  88.4 7.35  90.1 7.36  91.6 7.46
1118 26.00 6027.050 4.076 -1.065  67.4 7.33  66.2 7.30  64.3 7.24  65.3 7.28  66.0 7.29  67.6 7.34  66.5 7.33  65.6 7.31  66.6 7.30  66.5 7.34  67.7 7.33  65.9 7.32  65.8 7.33  67.2 7.32  66.5 7.33  66.0 7.33  67.2 7.33  66.6 7.34  67.3 7.34  67.1 7.31  65.9 7.32  65.1 7.32  65.4 7.34  65.9 7.32  66.4 7.31  66.0 7.34  66.6 7.33  65.5 7.31  66.0 7.32  66.0 7.33  66.1 7.32  67.0 7.33  65.8 7.29  66.0 7.30  67.9 7.32  67.3 7.32  67.9 7.36  65.2 7.30  66.3 7.35  66.7 7.35  66.6 7.32  66.7 7.34  66.4 7.37  65.7 7.31  66.6 7.37  66.2 7.34  65.1 7.29  66.4 7.35  68.1 7.39  66.5 7.36  65.6 7.33  65.6 7.34  66.5 7.38  66.6 7.37  65.8 7.33  65.7 7.33  66.4 7.36  66.0 7.34  66.1 7.35  67.4 7.37  66.5 7.36  69.1 7.42  66.8 7.37  64.3 7.32  65.6 7.33  65.6 7.34  65.4 7.36  65.9 7.38  66.8 7.37  66.1 7.34  64.8 7.39
1119 26.00 6034.033 4.312 -2.335   8.7 7.39   7.6 7.32   9.1 7.38   8.1 7.34   7.7 7.32   7.9 7.35   8.6 7.39   8.2 7.36   9.4 7.41   8.3 7.39   7.4 7.30   8.8 7.38   8.9 7.41   8.7 7.37   9.1 7.42   8.7 7.40   7.8 7.33   8.5 7.39  10.2 7.46   8.5 7.36   8.8 7.39   8.1 7.36   7.7 7.34   7.9 7.34   8.0 7.35   9.4 7.44   8.5 7.38   7.7 7.32   8.5 7.38   8.4 7.37   7.6 7.33   7.5 7.31   8.6 7.36   8.4 7.37   8.8 7.38   8.9 7.40   9.3 7.42   8.3 7.36   9.4 7.45   8.6 7.39   8.3 7.35   7.5 7.32   8.3 7.38   8.5 7.36   8.8 7.42   8.2 7.37   8.1 7.35  10.2 7.48  10.1 7.46   0.0 0.00   9.0 7.42   9.7 7.46   8.8 7.41   8.4 7.39   8.2 7.36   9.5 7.44   8.6 7.41   7.5 7.34   8.8 7.41   9.9 7.47   9.6 7.45   9.8 7.45   0.0 0.00   8.6 7.40   8.4 7.38   8.3 7.38   9.1 7.45   0.0 0.00  10.6 7.50   9.8 7.46   0.0 0.00
1120 26.00 6093.666 4.607 -1.297  31.6 7.37  30.7 7.35  30.8 7.32  31.2 7.35  31.6 7.36  30.0 7.34  30.7 7.36  31.2 7.36  31.5 7.35  30.1 7.35  29.9 7.32  30.6 7.34  29.7 7.34  30.2 7.33  30.6 7.36  31.3 7.37  30.8 7.35  30.6 7.36  31.4 7.36  30.7 7.33  29.4 7.32  30.6 7.36  31.1 7.38  31.2 7.37  31.4 7.37  31.2 7.38  30.8 7.36  29.4 7.32  30.8 7.36  30.3 7.34  29.8 7.33  32.7 7.39  29.8 7.31  30.2 7.33  29.7 7.31  30.5 7.34  30.4 7.34  31.2 7.36  30.7 7.37  30.0 7.34  30.2 7.33  30.4 7.35  30.1 7.36  28.4 7.29  30.1 7.36  30.3 7.35  30.7 7.35  31.4 7.38  31.1 7.37  31.0 7.37  31.4 7.38  32.0 7.40  30.4 7.37  30.5 7.37  30.2 7.34  31.3 7.38  31.2 7.39  30.9 7.38  31.2 7.38  30.8 7.37  31.0 7.38  29.5 7.33  32.3 7.41  31.7 7.39  31.9 7.39  29.9 7.35  30.2 7.38  31.1 7.40  32.7 7.41  30.5 7.36  31.9 7.43
1121 26.00 6094.364 4.652 -1.557  19.5 7.38  19.0 7.35  18.4 7.31  19.6 7.36  17.8 7.31  19.8 7.38  18.6 7.35  19.0 7.35  19.6 7.36  19.0 7.37  19.0 7.35  20.0 7.38  19.5 7.38  18.9 7.34  19.6 7.38  18.5 7.35  18.9 7.35  18.6 7.36  18.4 7.33  19.8 7.36  19.9 7.38  18.6 7.35  19.5 7.38  18.1 7.33  19.1 7.36  19.6 7.39  18.4 7.34  19.2 7.36  18.5 7.35  19.0 7.36  19.9 7.39  19.1 7.35  20.5 7.38  19.2 7.36  18.7 7.33  19.4 7.37  17.9 7.32  16.7 7.28  19.6 7.39  19.8 7.39  19.0 7.34  18.8 7.35  20.0 7.40  19.6 7.36  18.4 7.36  19.2 7.37  18.6 7.34  19.5 7.38  20.9 7.42  20.1 7.40  18.8 7.37  20.0 7.41  18.3 7.35  19.8 7.40  19.4 7.37  18.5 7.35  20.4 7.42  19.4 7.39  20.0 7.40  18.2 7.35  18.7 7.36  19.6 7.38  19.8 7.40  21.3 7.44  19.1 7.37  21.9 7.45  18.4 7.37  18.8 7.39  20.2 7.40  20.3 7.40  22.8 7.50
1122 26.00 6096.662 3.984 -1.758  40.0 7.37  40.3 7.36  39.1 7.31  39.8 7.34  40.1 7.35  39.9 7.36  39.1 7.36  38.8 7.34  40.0 7.35  39.3 7.37  39.1 7.33  39.5 7.35  39.6 7.37  39.8 7.34  39.1 7.35  39.1 7.36  39.0 7.34  39.0 7.36  39.5 7.35  39.3 7.33  39.2 7.35  39.9 7.38  38.1 7.34  38.6 7.34  39.3 7.35  39.0 7.36  38.6 7.34  40.3 7.37  38.9 7.35  39.2 7.35  38.8 7.35  39.4 7.34  41.2 7.36  39.2 7.34  39.4 7.33  38.1 7.32  39.4 7.35  38.9 7.34  39.1 7.37  38.9 7.35  39.3 7.34  38.5 7.34  40.0 7.39  39.0 7.34  39.8 7.39  39.5 7.37  39.3 7.35  39.7 7.37  39.8 7.37  38.7 7.36  39.3 7.37  38.8 7.37  38.2 7.36  38.3 7.36  39.0 7.35  38.8 7.35  38.8 7.37  39.2 7.37  38.3 7.35  40.7 7.40  39.5 7.38  40.9 7.40  39.0 7.37  39.4 7.38  39.6 7.37  39.1 7.37  37.2 7.35  39.5 7.41  40.0 7.39  39.0 7.36  42.3 7.47
1123 26.00 6105.152 4.548 -1.916  12.0 7.37  12.3 7.37  12.3 7.34  11.9 7.34  12.3 7.36  12.3 7.38  11.7 7.36  12.0 7.36  11.5 7.33  11.7 7.37  11.5 7.33  11.9 7.35  11.7 7.36  11.0 7.30  11.8 7.36  12.7 7.40  11.3 7.33  11.6 7.36  11.4 7.33  10.6 7.28  11.4 7.33  11.7 7.36  11.1 7.33  10.8 7.31  11.6 7.35  12.2 7.38  11.4 7.34  11.7 7.34  11.2 7.33  11.0 7.32  11.5 7.34  11.5 7.33  12.0 7.34  11.1 7.32  11.9 7.34  11.3 7.33  12.1 7.36  12.6 7.38  13.3 7.43  11.9 7.36  12.2 7.36  12.5 7.38  12.2 7.39  11.5 7.33  11.9 7.38  11.7 7.35  12.2 7.37  13.1 7.42  13.9 7.44  12.6 7.39  13.2 7.43  11.4 7.35  12.7 7.41  12.0 7.38  12.6 7.39  11.7 7.36  12.7 7.42  11.3 7.35  11.2 7.34  13.2 7.43  13.0 7.42  13.3 7.42  12.1 7.38  14.2 7.46  13.0 7.41  13.3 7.43  11.8 7.39  13.5 7.46  11.4 7.35  12.7 7.40  14.1 7.48
1124 26.00 6127.909 4.143 -1.352  49.0 7.32  49.6 7.32  49.5 7.29  49.8 7.32  48.4 7.29  49.6 7.33  48.9 7.33  46.7 7.27  47.9 7.28  50.0 7.36  50.0 7.32  48.7 7.31  47.9 7.31  48.4 7.29  48.1 7.31  49.6 7.34  49.9 7.33  46.9 7.29  50.7 7.35  48.8 7.29  49.2 7.32  48.9 7.33  47.4 7.31  49.2 7.33  47.4 7.28  49.1 7.34  49.0 7.33  50.5 7.35  48.3 7.31  48.2 7.31  49.4 7.33  49.8 7.33  47.5 7.26  50.3 7.34  51.4 7.34  49.8 7.32  49.3 7.33  49.0 7.32  50.0 7.37  48.4 7.32  48.8 7.30  48.5 7.32  47.8 7.33  49.6 7.33  49.3 7.36  51.0 7.38  48.3 7.30  49.3 7.34  49.4 7.34  49.6 7.36  48.8 7.34  48.4 7.34  48.5 7.35  48.8 7.35  49.2 7.33  48.0 7.32  48.2 7.34  48.7 7.34  46.7 7.30  49.9 7.36  49.1 7.35  47.0 7.30  47.1 7.31  48.6 7.34  48.0 7.32  48.4 7.33  48.8 7.37  49.4 7.38  49.7 7.36  48.7 7.33  49.1 7.40
1125 26.00 6165.361 4.143 -1.434  45.7 7.33  43.6 7.28  43.2 7.25  44.8 7.30  45.3 7.31  44.8 7.32  44.1 7.31  44.9 7.32  44.6 7.29  44.1 7.32  45.1 7.31  45.2 7.32  44.0 7.31  45.1 7.30  44.9 7.33  46.0 7.35  44.6 7.31  44.4 7.32  45.1 7.32  44.6 7.29  44.4 7.31  45.1 7.33  45.1 7.34  45.2 7.33  44.3 7.30  45.9 7.36  45.3 7.33  44.6 7.31  43.9 7.30  43.7 7.30  44.3 7.31  45.1 7.32  45.5 7.31  44.5 7.30  44.3 7.28  45.0 7.31  45.0 7.32  42.4 7.27  45.1 7.35  45.3 7.34  43.9 7.28  45.9 7.34  45.6 7.36  44.4 7.30  44.9 7.35  44.2 7.32  44.5 7.31  45.0 7.34  45.7 7.35  44.2 7.32  43.7 7.32  44.4 7.34  44.6 7.35  45.1 7.35  44.4 7.32  43.8 7.31  44.0 7.33  43.8 7.32  44.2 7.33  44.0 7.32  44.0 7.32  43.7 7.32  44.3 7.33  44.1 7.33  45.3 7.34  44.4 7.33  44.3 7.35  45.1 7.38  44.8 7.34  43.8 7.31  45.5 7.40
1126 26.00 6187.398 2.832 -4.094   4.7 7.35   5.0 7.37   5.2 7.34   4.9 7.34   5.8 7.42   4.6 7.34   4.5 7.34   0.0 0.00   5.3 7.38   4.5 7.35   5.5 7.40   6.2 7.45   4.7 7.35   4.8 7.33   5.1 7.39   4.2 7.31   4.3 7.30   3.8 7.26   5.5 7.40   4.0 7.24   0.0 0.00   4.9 7.37   4.1 7.29   5.7 7.43   5.6 7.43   5.0 7.39   4.0 7.28   4.2 7.28   4.7 7.35   4.6 7.33   3.8 7.25   6.1 7.45   0.0 0.00   3.6 7.22   4.9 7.34   4.6 7.34   5.9 7.44   4.3 7.29   3.4 7.23   4.7 7.35   5.3 7.38   5.9 7.45   4.9 7.38   0.0 0.00   4.2 7.32   4.8 7.36   0.0 0.00   0.0 0.00   0.0 0.00   5.1 7.39   4.1 7.30   4.5 7.35   5.0 7.39   5.0 7.40   4.2 7.30   5.1 7.39   0.0 0.00   4.0 7.30   5.0 7.39   0.0 0.00   4.5 7.35   4.4 7.31   4.2 7.32   4.5 7.35   3.9 7.27   0.0 0.00   4.1 7.33   5.8 7.49   4.8 7.37   4.2 7.31   0.0 0.00
1127 26.00 6187.987 3.943 -1.587  51.0 7.36  50.3 7.34  51.2 7.32  49.9 7.32  50.3 7.33  52.0 7.38  50.2 7.35  51.7 7.37  50.2 7.32  50.1 7.36  51.3 7.35  50.3 7.34  49.6 7.35  51.0 7.34  51.5 7.37  51.0 7.37  50.7 7.35  50.1 7.36  50.6 7.34  50.1 7.32  51.2 7.36  49.8 7.35  50.3 7.37  49.1 7.33  51.4 7.36  49.9 7.35  50.2 7.35  50.2 7.34  49.8 7.34  49.9 7.34  50.4 7.35  50.1 7.33  52.4 7.36  49.1 7.32  49.9 7.31  50.8 7.34  50.5 7.35  51.9 7.37  49.7 7.36  50.7 7.37  51.0 7.34  50.2 7.35  50.1 7.37  51.2 7.36  50.6 7.38  51.5 7.38  50.7 7.35  51.5 7.38  54.1 7.43  50.0 7.36  50.7 7.38  51.6 7.40  51.8 7.41  50.1 7.37  51.2 7.37  51.1 7.38  51.6 7.40  50.8 7.38  50.5 7.37  51.0 7.38  53.0 7.42  49.5 7.35  50.3 7.38  49.6 7.36  51.4 7.38  50.4 7.37  49.7 7.38  49.9 7.39  50.6 7.38  48.9 7.34  52.3 7.46
1128 26.00 6199.507 2.559 -4.283   5.0 7.29   5.5 7.32   6.6 7.35   4.8 7.23   5.5 7.30   4.8 7.27   4.7 7.26   4.9 7.26   4.6 7.22   5.4 7.35   5.3 7.29   7.6 7.45   6.3 7.40   5.2 7.27   4.9 7.28   4.7 7.26   5.5 7.32   4.6 7.26   5.2 7.28   5.9 7.33   6.0 7.36   5.0 7.29   5.9 7.37   7.0 7.43   5.6 7.33   4.4 7.24   5.5 7.33   0.0 0.00   5.6 7.34   0.0 0.00   5.0 7.29   5.8 7.33   7.1 7.40   4.6 7.24   5.5 7.30   4.5 7.23   5.2 7.29   0.0 0.00   4.7 7.28   5.2 7.30   0.0 0.00   5.1 7.29   5.2 7.32   5.3 7.28   0.0 0.00   0.0 0.00   5.2 7.29   5.1 7.30   5.5 7.32   5.7 7.35   4.7 7.28   4.7 7.28   4.8 7.28   0.0 0.00   0.0 0.00   4.7 7.26   0.0 0.00   4.6 7.27   5.5 7.35   4.9 7.29   5.0 7.30   4.9 7.26   5.6 7.36   5.0 7.30   6.1 7.38   5.8 7.37   0.0 0.00   7.2 7.50   6.7 7.43   6.0 7.38   6.7 7.47
1129 26.00 6213.429 2.223 -2.562  99.1 7.45  97.1 7.41  96.6 7.36   0.0 0.00  98.5 7.42  97.5 7.42  97.2 7.44  96.7 7.42  99.0 7.42  97.2 7.45  97.5 7.40  97.2 7.42  96.3 7.44  99.0 7.42  96.7 7.42  97.7 7.45  97.3 7.42  96.3 7.43  99.0 7.45  99.3 7.42  96.3 7.41   0.0 0.00   0.0 0.00  97.2 7.43  98.0 7.43  96.7 7.44  97.7 7.44  97.5 7.44  96.4 7.42  97.0 7.43  96.9 7.43  98.4 7.44  99.0 7.42  97.7 7.42  97.8 7.39  99.4 7.43  98.3 7.45  98.9 7.45  96.5 7.45  94.0 7.40  96.5 7.39  95.7 7.42  95.4 7.46  97.0 7.42  94.2 7.43  95.2 7.43  97.0 7.41  98.7 7.48  97.3 7.46   0.0 0.00  96.9 7.46  96.8 7.46   0.0 0.00  97.7 7.49  97.2 7.45  97.7 7.47   0.0 0.00  95.8 7.43  97.0 7.46  99.1 7.48   0.0 0.00   0.0 0.00  96.4 7.46  96.1 7.46  96.9 7.46  96.0 7.45  95.6 7.48  94.7 7.48  96.8 7.48  94.5 7.41  94.8 7.52
1130 26.00 6220.776 3.882 -2.322  19.5 7.36  19.7 7.35  19.8 7.32  21.7 7.39  17.3 7.27  19.0 7.34  18.4 7.33  18.6 7.32  18.6 7.31  18.9 7.35  20.5 7.37  19.4 7.33  18.5 7.33  19.5 7.33  19.5 7.36  20.5 7.39  18.9 7.33  17.6 7.30  19.7 7.34  22.3 7.41  18.8 7.33  18.0 7.31  19.9 7.37  20.4 7.38  18.9 7.33  19.5 7.36  20.0 7.37  20.3 7.37  18.0 7.31  18.5 7.32  18.4 7.32  19.7 7.34  18.4 7.29  18.9 7.33  20.1 7.35  18.4 7.32  18.4 7.31  20.9 7.38  17.2 7.30  19.4 7.35  19.0 7.32  19.9 7.36  19.7 7.38  21.8 7.40  19.0 7.36  19.3 7.35  19.0 7.33  20.2 7.38  19.1 7.34  18.8 7.34  20.8 7.41  19.0 7.36  19.8 7.38  20.3 7.39  20.0 7.37  21.2 7.41  20.0 7.40  20.3 7.40  19.3 7.36  20.2 7.39  18.1 7.33  19.8 7.36  19.1 7.36  19.2 7.36  20.1 7.38  20.0 7.38  20.8 7.43  21.0 7.44  21.0 7.41  20.2 7.38  21.3 7.45
1131 26.00 6221.670 0.859 -6.441   0.0 0.00   2.5 7.29   3.2 7.32   0.0 0.00   0.0 0.00   2.8 7.36   2.9 7.39   0.0 0.00   3.2 7.38   2.2 7.28   2.3 7.22   3.0 7.34   2.6 7.33   3.3 7.39   2.3 7.26   0.0 0.00   2.3 7.24   2.1 7.23   2.9 7.33   3.2 7.37   2.9 7.35   2.5 7.31   0.0 0.00   2.9 7.36   2.6 7.31   2.2 7.25   0.0 0.00   2.7 7.31   0.0 0.00   3.0 7.36   0.0 0.00   2.9 7.34   0.0 0.00   0.0 0.00   2.9 7.32   0.0 0.00   0.0 0.00   0.0 0.00   2.0 7.23   2.7 7.34   0.0 0.00   2.8 7.35   0.0 0.00   0.0 0.00   2.3 7.30   0.0 0.00   2.6 7.29   2.3 7.26   2.7 7.32   0.0 0.00   0.0 0.00   2.2 7.27   2.9 7.39   3.1 7.43   0.0 0.00   0.0 0.00   2.5 7.35   2.5 7.34   2.2 7.26   3.2 7.44   0.0 0.00   3.6 7.45   0.0 0.00   0.0 0.00   2.6 7.32   0.0 0.00   2.1 7.29   2.2 7.31   0.0 0.00   2.7 7.36   0.0 0.00
1132 26.00 6226.730 3.883 -2.055  29.2 7.33  28.6 7.31  29.6 7.30  30.2 7.33  30.7 7.34  29.8 7.34  29.3 7.34  30.2 7.35  29.7 7.32  29.1 7.35  30.6 7.34  30.6 7.35  28.9 7.33  30.3 7.33  30.0 7.35  29.2 7.34  29.3 7.33  29.6 7.35  29.8 7.33  29.7 7.32  29.6 7.33  29.6 7.35  29.0 7.34  28.6 7.32  30.1 7.35  30.8 7.38  29.2 7.33  30.2 7.34  29.1 7.33  30.2 7.35  30.1 7.35  28.4 7.30  29.1 7.30  30.0 7.34  29.8 7.32  28.4 7.31  29.2 7.32  31.0 7.36  31.2 7.40  30.1 7.36  29.8 7.32  30.1 7.35  29.4 7.36  30.3 7.34  29.8 7.37  30.8 7.37  29.7 7.33  29.5 7.34  30.9 7.37  30.4 7.37  30.6 7.38  30.7 7.38  31.7 7.41  30.2 7.37  30.7 7.37  30.7 7.37  31.0 7.40  30.5 7.38  30.9 7.38  30.3 7.37  31.1 7.39  31.1 7.38  34.1 7.46  31.0 7.39  31.5 7.39  30.0 7.37  30.0 7.39  30.2 7.40  29.4 7.35  31.8 7.40  31.3 7.43
1133 26.00 6229.225 2.845 -2.877  41.9 7.35  41.6 7.33  40.2 7.26  42.2 7.33  43.0 7.35  42.6 7.37  42.7 7.38  42.4 7.36  42.7 7.34  42.0 7.38  41.9 7.33  40.9 7.32  42.1 7.37  41.7 7.32  41.4 7.35  41.1 7.35  42.8 7.36  41.3 7.36  41.0 7.32  42.8 7.34  40.8 7.32  41.4 7.35  40.5 7.34  40.5 7.32  42.5 7.36  40.7 7.34  40.4 7.33  41.4 7.33  40.2 7.32  40.6 7.32  40.6 7.33  41.1 7.32  40.2 7.28  41.4 7.33  40.8 7.30  42.6 7.36  42.1 7.35  42.9 7.36  40.8 7.36  42.4 7.37  41.6 7.32  42.4 7.36  41.8 7.38  40.4 7.30  41.3 7.38  41.2 7.35  41.3 7.33  41.8 7.36  43.1 7.38  41.7 7.36  41.8 7.38  42.3 7.39  40.9 7.36  42.0 7.39  42.0 7.36  41.1 7.35  42.3 7.40  41.8 7.38  42.4 7.39  43.3 7.40  42.5 7.39  42.8 7.38  42.1 7.39  41.2 7.37  41.3 7.36  41.7 7.37  42.1 7.41  42.6 7.43  42.1 7.38  42.5 7.38  37.1 7.33
1134 26.00 6302.494 3.686 -1.163   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  94.8 7.40  97.9 7.43  91.4 7.36  91.6 7.38  90.5 7.38  92.3 7.38  93.7 7.38  95.0 7.43  94.7 7.41   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  97.7 7.43  97.5 7.43   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  96.5 7.45  95.9 7.45  92.7 7.40  95.1 7.44  94.5 7.43   0.0 0.00  93.2 7.43   0.0 0.00   0.0 0.00  97.8 7.48  98.0 7.47  96.9 7.47  96.6 7.45   0.0 0.00   0.0 0.00  95.9 7.46   0.0 0.00  96.3 7.46   0.0 0.00  93.9 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1135 26.00 6330.838 4.733 -1.152  35.0 7.41  33.6 7.38  32.7 7.33  33.2 7.36  33.9 7.38  33.2 7.38  33.7 7.39  33.5 7.38  32.8 7.35  33.4 7.39  32.9 7.36  34.0 7.39  34.3 7.41  33.5 7.37  32.8 7.37  33.9 7.40  32.7 7.36  32.8 7.38  33.4 7.37  34.6 7.39  33.6 7.38  33.8 7.40  34.1 7.41  33.7 7.39  35.1 7.41  34.3 7.41  33.4 7.38  33.5 7.38  33.9 7.39  34.2 7.40  32.7 7.37  32.4 7.35  32.3 7.33  33.2 7.37  36.6 7.43  34.4 7.39  33.8 7.38  34.0 7.39  32.5 7.38  33.3 7.38  32.3 7.34  33.0 7.37  32.7 7.38  31.8 7.34  33.2 7.40  33.3 7.38  32.5 7.36  33.9 7.40  34.9 7.42  32.8 7.38  32.7 7.38  33.5 7.40  33.7 7.41  33.5 7.40  34.4 7.41  34.0 7.40  32.9 7.39  34.0 7.41  33.3 7.39  33.5 7.40  33.8 7.41  32.6 7.37  34.7 7.43  33.1 7.39  34.2 7.41  32.8 7.38  32.3 7.39  33.3 7.42  33.8 7.40  33.7 7.40  33.7 7.43
1137 26.00 6367.111 4.795 -2.373   2.8 7.37   0.0 0.00   2.0 7.19   2.2 7.25   2.3 7.27   2.6 7.34   2.6 7.34   2.7 7.35   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   2.1 7.25   2.6 7.32   2.5 7.32   2.1 7.25   2.0 7.21   2.4 7.31   0.0 0.00   0.0 0.00   2.5 7.31   2.3 7.29   2.4 7.31   0.0 0.00   3.1 7.42   3.2 7.44   2.2 7.26   2.4 7.29   0.0 0.00   0.0 0.00   2.1 7.24   2.2 7.25   2.1 7.22   2.3 7.28   0.0 0.00   2.3 7.28   2.3 7.28   0.0 0.00   3.2 7.45   0.0 0.00   0.0 0.00   2.3 7.28   0.0 0.00   2.5 7.30   2.7 7.37   0.0 0.00   2.6 7.33   0.0 0.00   3.4 7.46   0.0 0.00   2.4 7.31   2.3 7.30   0.0 0.00   3.1 7.43   2.2 7.26   2.3 7.29   2.6 7.36   2.3 7.30   2.6 7.35   2.7 7.37   2.6 7.35   0.0 0.00   2.5 7.33   0.0 0.00   3.3 7.45   2.7 7.36   2.8 7.40   3.4 7.49   2.6 7.34   3.1 7.42   3.7 7.52
1138 26.00 6392.538 2.279 -3.939  20.5 7.34  21.0 7.34  19.7 7.26  20.6 7.31  21.4 7.34  20.4 7.34  19.9 7.33  20.5 7.33  19.6 7.29  19.6 7.34  22.0 7.36  21.1 7.33  20.2 7.34  20.5 7.31  21.5 7.37  19.0 7.31  19.9 7.32  19.5 7.33  20.7 7.32  19.3 7.27  20.6 7.33  19.3 7.31  21.3 7.38  19.5 7.31  20.1 7.33  23.1 7.42  20.1 7.33  22.1 7.37  19.9 7.33  20.0 7.32  19.2 7.31  19.6 7.29  22.6 7.35  22.3 7.38  22.1 7.35  18.8 7.29  20.2 7.32  22.3 7.37  20.7 7.38  18.5 7.29  19.9 7.29  20.1 7.33  20.2 7.36  21.2 7.33  19.5 7.34  19.3 7.31  20.7 7.33  19.6 7.32  19.0 7.29  20.1 7.34  21.0 7.38  19.7 7.34  20.6 7.36  21.0 7.38  20.1 7.33  20.5 7.35  20.3 7.38  20.5 7.37  20.7 7.37  20.8 7.37  20.7 7.37  19.3 7.30  21.8 7.40  21.8 7.40  21.2 7.37  20.6 7.36  20.6 7.40  21.7 7.43  20.2 7.35  21.5 7.38  22.8 7.46
1139 26.00 6436.411 4.186 -2.337  11.0 7.37  11.3 7.37  10.2 7.29  11.0 7.35  11.4 7.37  11.4 7.39  10.4 7.34  11.5 7.38  10.6 7.33  10.5 7.36  10.7 7.34  12.5 7.42  10.7 7.36  10.9 7.34  11.2 7.38   9.9 7.32  11.6 7.39  10.3 7.34   9.4 7.27  10.4 7.32  10.9 7.36  10.9 7.37  10.4 7.35  10.6 7.34  10.7 7.35  11.9 7.42  10.3 7.34  10.7 7.34  10.1 7.33  10.7 7.35  10.7 7.35  11.4 7.37  11.1 7.34  11.3 7.37  11.6 7.37  10.4 7.34  11.3 7.37  10.2 7.32  11.0 7.39  10.3 7.34   9.5 7.27  10.5 7.34  10.5 7.36  11.0 7.35  10.2 7.35  10.6 7.35  10.0 7.31  10.9 7.37  10.8 7.36   9.9 7.32  10.5 7.36  11.1 7.39  11.5 7.40  11.1 7.39  11.2 7.38  11.7 7.40  10.8 7.38  10.4 7.36  10.5 7.36  10.7 7.37  10.2 7.34  12.1 7.41  11.1 7.39  11.1 7.38  11.3 7.39  10.4 7.35  10.6 7.38  12.3 7.46  10.4 7.35  11.4 7.39  15.0 7.56
1140 26.00 6472.150 4.371 -3.140   0.0 0.00   1.5 7.43   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   1.5 7.42   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   1.3 7.35   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   1.6 7.46   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1142 26.00 6496.469 4.795 -0.483   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  68.9 7.46  68.3 7.44  66.6 7.42  57.8 7.24   0.0 0.00  63.2 7.35  62.8 7.36  61.6 7.34  61.9 7.33  62.0 7.32  64.1 7.38  64.4 7.38  64.3 7.38  62.9 7.34  63.4 7.36  63.1 7.35  62.9 7.34  64.2 7.35  64.5 7.36  66.1 7.38  66.3 7.39  65.3 7.39  65.2 7.39  63.7 7.38   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  59.9 7.30  57.7 7.26  63.5 7.38  62.1 7.35  64.1 7.39  64.4 7.41  62.6 7.37  64.3 7.38  63.1 7.37  63.0 7.37  64.6 7.39  63.8 7.38  64.9 7.39  63.9 7.38  65.5 7.43  62.5 7.37  63.0 7.38  63.4 7.37  62.3 7.36  64.1 7.41  64.2 7.42  63.9 7.39  62.5 7.35  63.0 7.42
1143 26.00 6591.325 4.593 -1.957   9.2 7.30  10.1 7.34  10.2 7.32  10.8 7.36   8.9 7.27   9.3 7.31  10.6 7.38   9.8 7.33  10.5 7.35   9.8 7.35   9.1 7.28   9.2 7.29   9.9 7.34   9.2 7.29  10.3 7.36  10.3 7.36  10.1 7.34  10.3 7.36  11.4 7.40  10.2 7.33  10.4 7.36  10.3 7.36  10.5 7.37  11.2 7.40   9.8 7.33   9.6 7.33  10.0 7.34   9.7 7.32   9.0 7.29   9.0 7.28  10.2 7.35  10.1 7.33   9.1 7.27   9.3 7.30   9.8 7.31  10.6 7.37  11.1 7.39  10.0 7.33  11.4 7.42  11.0 7.39   9.9 7.32   9.1 7.29   9.6 7.33  10.6 7.36  10.3 7.37  10.3 7.36   9.5 7.31  10.0 7.35  13.5 7.49  10.4 7.37   9.4 7.32  10.2 7.37   9.7 7.34  11.6 7.43   9.7 7.33   9.9 7.34   9.5 7.34   9.8 7.35   9.8 7.34   9.7 7.34   9.8 7.34  11.3 7.40   9.3 7.32  10.2 7.36   9.4 7.32   8.7 7.28   8.6 7.30  12.1 7.47   9.5 7.32   9.8 7.34  13.4 7.52
1144 26.00 6608.024 2.279 -3.952  20.2 7.33  21.3 7.35  21.6 7.31  22.8 7.37  23.2 7.38  20.4 7.34  20.2 7.34  21.5 7.36  19.9 7.29  19.7 7.35  19.8 7.30  20.7 7.32  20.1 7.34  20.6 7.31  20.0 7.33  22.8 7.41  20.6 7.33  21.0 7.37  21.7 7.35  21.7 7.34  20.1 7.32  19.7 7.33  21.3 7.37  20.5 7.33  21.8 7.37  20.2 7.35  20.8 7.35  19.8 7.31  20.5 7.34  19.6 7.30  19.8 7.32  20.5 7.32  22.6 7.35  20.7 7.34  22.7 7.37  19.8 7.32  20.8 7.33  21.9 7.36  20.5 7.37  20.4 7.34  20.3 7.30  20.7 7.34  20.1 7.35  23.1 7.38  21.1 7.39  21.5 7.37  22.1 7.37  21.5 7.38  20.1 7.32  19.8 7.33  21.0 7.38  19.6 7.34  20.3 7.35  21.1 7.38  20.3 7.34  20.3 7.34  20.5 7.38  20.8 7.38  20.4 7.36  21.1 7.38  20.9 7.38  19.7 7.31  20.4 7.36  21.0 7.38  22.1 7.39  20.7 7.37  20.4 7.39  21.2 7.42  21.3 7.38  21.5 7.38  21.0 7.41
1145 26.00 6627.540 4.548 -1.452  28.3 7.36  26.9 7.32  27.9 7.32  27.8 7.33  27.8 7.33  26.9 7.33  26.7 7.33  27.0 7.33  27.3 7.32  27.7 7.36  27.9 7.34  28.4 7.35  27.1 7.34  26.8 7.31  27.2 7.34  28.1 7.36  27.6 7.34  27.9 7.36  27.4 7.33  26.9 7.31  27.9 7.35  27.0 7.34  26.9 7.34  27.3 7.34  27.2 7.33  27.9 7.36  28.2 7.36  27.2 7.33  27.2 7.34  27.1 7.33  27.0 7.33  27.4 7.33  26.4 7.29  28.9 7.37  31.3 7.41  30.5 7.41   0.0 0.00  30.9 7.42  29.3 7.40  26.9 7.33  28.0 7.34  27.3 7.34  27.8 7.37  27.5 7.33  27.2 7.36  27.9 7.36  28.0 7.35  28.6 7.38  28.0 7.36  28.1 7.37  27.4 7.36  28.3 7.38  27.8 7.37  28.6 7.39  27.5 7.35  27.6 7.35  27.9 7.38  27.4 7.36  28.2 7.38  28.2 7.37  28.5 7.38  28.6 7.38  28.5 7.38  28.4 7.38  28.5 7.38  28.0 7.37  28.3 7.40  29.7 7.43  28.1 7.37  28.7 7.38  28.1 7.40
1146 26.00 6646.932 2.608 -3.931  12.9 7.42  11.8 7.36  11.5 7.30  10.6 7.28  10.3 7.28  11.5 7.36  10.9 7.34  10.4 7.30  10.8 7.30  11.7 7.39  12.0 7.36  11.6 7.33  11.6 7.37  11.3 7.32  10.2 7.30   9.9 7.29  12.2 7.38  10.8 7.33  11.8 7.35  11.9 7.34  12.6 7.39  11.2 7.35  10.9 7.34  11.6 7.35  11.1 7.33  11.2 7.35  13.1 7.42  11.9 7.36  11.4 7.35  12.1 7.37  11.7 7.37  12.0 7.36  12.6 7.36  11.4 7.34  13.3 7.40  11.6 7.36  10.4 7.29  11.8 7.35  11.4 7.38  11.9 7.38  11.8 7.34   9.9 7.28  11.4 7.37  11.0 7.30  10.8 7.35  10.6 7.32  10.6 7.30  11.7 7.37  13.0 7.41  12.0 7.38  11.6 7.38  12.4 7.42  12.2 7.40  12.2 7.41  11.3 7.35  11.7 7.37  12.4 7.43  12.4 7.42  11.1 7.36  11.6 7.38  12.1 7.40  14.1 7.45  12.8 7.43  12.5 7.42  12.3 7.40  11.9 7.39  11.4 7.40  11.0 7.38  13.3 7.44  11.7 7.38  11.8 7.42
1147 26.00 6667.417 2.453 -4.315   0.0 0.00   0.0 0.00   0.0 0.00   7.4 7.33   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.3 7.26   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.4 7.29   6.5 7.30   0.0 0.00   5.7 7.24   0.0 0.00   0.0 0.00   6.4 7.28   0.0 0.00   6.0 7.24   6.9 7.28   6.0 7.26   0.0 0.00   6.3 7.29   0.0 0.00   7.3 7.34   6.8 7.35   6.0 7.27   0.0 0.00   6.7 7.31   6.2 7.30   0.0 0.00   5.8 7.28   5.8 7.25   0.0 0.00   7.5 7.38   8.0 7.39   0.0 0.00   6.6 7.33   5.8 7.27   7.3 7.37   7.7 7.40   6.7 7.32   7.8 7.39   6.2 7.32   6.0 7.29   6.6 7.33   6.3 7.30   6.3 7.31   8.6 7.42   6.1 7.29   7.2 7.37   6.4 7.30   6.4 7.31   6.5 7.35   8.0 7.45   7.3 7.37   7.7 7.39   7.3 7.40
1148 26.00 6676.863 4.558 -2.699   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   1.8 7.23   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   1.8 7.24   0.0 0.00   1.9 7.27   0.0 0.00   0.0 0.00   1.8 7.25   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   1.9 7.26   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   2.0 7.31   2.2 7.34   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1149 26.00 6703.568 2.759 -3.008  42.1 7.37  41.6 7.34  40.9 7.29  42.6 7.35  42.7 7.35  41.2 7.35  40.9 7.35  41.4 7.35  42.2 7.34  40.9 7.37  41.0 7.32  39.9 7.31  40.4 7.35  42.5 7.35  41.4 7.36  40.2 7.34  41.9 7.36  40.1 7.34  42.0 7.35  42.3 7.34  40.5 7.33  40.4 7.34  39.5 7.33  41.5 7.35  42.4 7.37  42.1 7.38  40.9 7.35  42.7 7.37  42.1 7.37  41.3 7.35  40.7 7.34  40.7 7.32  39.8 7.28  41.5 7.34  42.6 7.34  41.3 7.34  41.4 7.34  40.5 7.33  40.2 7.36  40.6 7.35  41.2 7.32  42.0 7.37  40.8 7.37  40.8 7.32  40.8 7.38  40.9 7.35  41.4 7.34  41.9 7.38  41.9 7.37  41.0 7.36  40.3 7.36  40.2 7.36  40.7 7.37  41.8 7.39  40.5 7.34  40.5 7.35  40.8 7.38  40.3 7.36  40.8 7.37  41.3 7.37  41.4 7.38  43.1 7.40  41.4 7.38  40.1 7.36  40.8 7.36  40.0 7.35  39.8 7.38  40.1 7.39  40.2 7.35  41.3 7.37  39.7 7.39
1150 26.00 6710.316 1.485 -4.813  19.3 7.33  19.7 7.33  19.2 7.25  21.0 7.34  20.5 7.33  19.4 7.33  18.9 7.33  20.1 7.34  19.8 7.31  18.9 7.35  19.0 7.29  20.4 7.33  18.5 7.31  19.7 7.30  18.9 7.32  19.6 7.35  19.5 7.32  19.1 7.34  20.3 7.33  18.7 7.27  18.9 7.30  19.2 7.33  19.7 7.35  19.0 7.31  21.0 7.37  18.9 7.33  19.5 7.34  20.4 7.34  18.9 7.32  19.9 7.33  18.0 7.29  18.9 7.29  20.4 7.30  19.2 7.32  20.3 7.32  18.1 7.29  18.7 7.29  19.8 7.32  18.6 7.34  18.5 7.31  17.9 7.25  19.7 7.34  19.5 7.36  20.1 7.32  19.3 7.37  20.7 7.37  19.6 7.32  19.5 7.34  21.6 7.38  19.4 7.34  19.5 7.36  18.8 7.34  19.7 7.36  18.9 7.34  19.6 7.34  19.2 7.33  18.7 7.36  19.9 7.38  19.7 7.36  19.3 7.35  19.6 7.36  21.7 7.38  20.2 7.38  19.9 7.37  20.1 7.36  18.9 7.34  17.7 7.34  19.0 7.38  19.3 7.34  18.7 7.33  18.7 7.37
1151 26.00 6712.441 4.988 -2.071   0.0 0.00   3.6 7.36   2.8 7.22   0.0 0.00   3.8 7.37   0.0 0.00   4.1 7.42   3.2 7.30   3.4 7.32   3.9 7.41   3.8 7.38   3.4 7.32   4.0 7.41   3.6 7.35   3.9 7.40   3.4 7.34   0.0 0.00   4.3 7.45   4.5 7.45   3.4 7.32   3.9 7.39   3.2 7.31   3.8 7.39   3.2 7.30   4.0 7.41   4.3 7.45   2.8 7.25   0.0 0.00   3.0 7.28   3.4 7.33   0.0 0.00   3.8 7.38   4.6 7.45   3.8 7.38   3.2 7.29   3.4 7.33   4.0 7.40   0.0 0.00   3.1 7.31   3.9 7.40   3.5 7.33   4.2 7.43   4.4 7.46   4.0 7.39   4.0 7.42   4.4 7.45   3.2 7.30   4.4 7.46   4.5 7.46   3.1 7.29   4.0 7.42   3.8 7.40   4.4 7.46   3.3 7.33   3.2 7.31   4.3 7.45   3.3 7.34   3.3 7.33   0.0 0.00   3.8 7.40   3.9 7.41   3.7 7.37   4.1 7.43   3.1 7.30   3.5 7.35   3.0 7.29   3.5 7.37   3.8 7.41   4.1 7.42   3.7 7.38   4.2 7.46
1152 26.00 6725.353 4.103 -2.178  18.3 7.37  16.7 7.32  19.0 7.35  17.7 7.33  16.7 7.30  18.4 7.38  18.2 7.38  17.2 7.33  17.8 7.34  18.6 7.40  18.1 7.35  16.1 7.29  17.2 7.34  18.4 7.36  17.8 7.36  17.4 7.35  18.7 7.38  17.7 7.36  18.9 7.38  16.5 7.29  18.4 7.37  17.7 7.36  17.6 7.36  17.8 7.35  17.2 7.34  16.2 7.32  17.9 7.36  17.6 7.34  18.9 7.39  17.4 7.34  18.7 7.38  17.7 7.34  18.4 7.34  16.4 7.31  17.5 7.33  17.4 7.34  18.2 7.36  18.7 7.38  18.2 7.39  18.6 7.38  18.7 7.37  16.4 7.31  17.7 7.37  17.4 7.33  19.1 7.42  19.3 7.41  17.3 7.33  19.0 7.40  17.2 7.34  17.8 7.36  17.7 7.37  18.0 7.38  17.9 7.37  18.9 7.41  18.1 7.37  19.4 7.41  17.7 7.38  17.8 7.38  17.7 7.37  19.1 7.41  18.5 7.39  19.9 7.42  18.7 7.40  18.1 7.38  19.1 7.40  17.8 7.37  18.3 7.41  20.1 7.46  19.5 7.42  18.6 7.39  19.6 7.45
1153 26.00 6726.661 4.607 -1.003  49.1 7.37  48.3 7.35  48.0 7.33  48.6 7.35  48.3 7.35  49.7 7.38  48.3 7.37  48.8 7.37  48.8 7.35  48.3 7.37  48.8 7.36  48.8 7.37  48.8 7.38  48.2 7.34  48.5 7.37  48.1 7.37  48.1 7.35  48.4 7.37  48.7 7.36  49.6 7.36  48.4 7.36  48.3 7.37  49.1 7.39  47.9 7.36  48.9 7.37  48.5 7.38  48.2 7.36  49.0 7.37  48.3 7.36  48.4 7.37  48.8 7.37  48.5 7.36  50.8 7.39  48.2 7.35  50.6 7.38  49.4 7.37  49.2 7.38  47.5 7.34  48.7 7.39  48.3 7.37  48.7 7.36  48.0 7.36  48.0 7.38  47.7 7.35  48.7 7.39  49.1 7.39  47.5 7.34  49.1 7.39  51.4 7.43  49.8 7.40  48.3 7.38  48.9 7.39  49.0 7.40  47.6 7.37  49.1 7.38  49.9 7.40  49.0 7.40  49.6 7.40  48.3 7.38  49.0 7.39  49.6 7.40  50.4 7.42  49.7 7.41  48.3 7.38  47.9 7.37  47.7 7.37  49.0 7.41  48.9 7.42  48.7 7.39  47.2 7.35  51.2 7.48
1154 26.00 6732.070 4.584 -2.111   7.2 7.32   6.8 7.29   7.3 7.29   7.8 7.34   7.2 7.31   7.2 7.32   6.4 7.27   7.6 7.34   8.3 7.37   7.1 7.33   7.5 7.33   8.5 7.39   8.1 7.38   8.4 7.38   6.3 7.26   7.7 7.36   6.7 7.28   8.0 7.38   7.1 7.30   7.0 7.29   7.0 7.30   7.5 7.34   0.0 0.00   8.8 7.42   7.2 7.32   8.0 7.38   6.7 7.29   6.8 7.29   7.5 7.34   7.4 7.33   7.0 7.31   8.4 7.38   0.0 0.00   6.3 7.25   6.4 7.25   7.8 7.36   7.1 7.31   6.9 7.29   8.3 7.41   7.7 7.36   7.2 7.30   7.2 7.32   7.2 7.33   6.6 7.26   8.3 7.41   7.3 7.33   7.2 7.31   6.8 7.30   8.1 7.38   7.6 7.35   7.8 7.37   7.0 7.32   7.1 7.32   8.3 7.40   7.7 7.35   7.9 7.37   7.9 7.39   7.4 7.35   7.4 7.35   7.7 7.37   7.8 7.37   9.5 7.45   6.6 7.29   7.7 7.37   8.1 7.38   8.2 7.39   8.2 7.41   8.6 7.44   8.1 7.38   7.6 7.35   8.6 7.44
1155 26.00 6733.151 4.638 -1.403  26.0 7.34  25.4 7.32  26.6 7.33  27.0 7.35  27.6 7.37  25.9 7.34  27.2 7.38  27.7 7.38  26.8 7.35  25.6 7.35  25.3 7.31  26.8 7.35  25.6 7.34  25.9 7.33  27.0 7.37  26.7 7.37  26.1 7.34  27.3 7.38  26.0 7.33  26.2 7.33  26.0 7.34  25.8 7.34  27.0 7.38  26.5 7.36  26.6 7.36  27.2 7.38  25.8 7.34  26.5 7.35  26.1 7.35  26.1 7.34  26.9 7.37  25.7 7.33  25.3 7.30  25.7 7.33  27.0 7.35  26.8 7.36  26.1 7.34  28.5 7.40  26.6 7.38  25.9 7.35  26.1 7.33  25.8 7.34  27.0 7.38  26.7 7.35  25.7 7.36  25.6 7.34  26.9 7.36  27.3 7.38  28.1 7.40  26.7 7.37  26.4 7.37  27.6 7.40  26.5 7.37  26.4 7.37  27.1 7.37  26.4 7.36  25.9 7.37  27.1 7.39  26.6 7.37  26.0 7.36  25.9 7.36  27.1 7.38  25.9 7.36  27.1 7.39  26.3 7.36  27.0 7.38  25.9 7.37  26.5 7.39  26.9 7.38  26.2 7.36  24.2 7.34
1156 26.00 6745.090 4.580 -2.065   8.6 7.36   7.3 7.27   7.4 7.25   8.8 7.35   9.1 7.37   7.1 7.26   8.5 7.36   8.7 7.36   9.2 7.37   7.0 7.27   7.0 7.24   7.7 7.29   9.3 7.40   7.2 7.25   7.9 7.32   9.3 7.40   0.0 0.00   8.5 7.36   7.9 7.30   8.4 7.33   8.2 7.33   8.0 7.32   9.3 7.40   9.7 7.41   8.4 7.34   7.8 7.32   8.2 7.33   6.8 7.24   8.2 7.33   9.4 7.39   7.7 7.30   9.0 7.37   8.7 7.33   7.4 7.28   8.9 7.35   7.4 7.28   9.6 7.40   8.4 7.34   8.7 7.38   8.0 7.32   8.7 7.34   8.4 7.34   7.8 7.32  10.3 7.43   8.0 7.34   7.2 7.27   8.4 7.34   9.8 7.42  10.1 7.43   8.2 7.34   8.6 7.37   8.3 7.35   9.2 7.40   8.2 7.35   8.3 7.34   8.2 7.33   8.8 7.39   8.5 7.37   8.4 7.36   8.3 7.35   8.5 7.36   8.3 7.33   9.7 7.43   8.6 7.37   8.7 7.37   8.9 7.38   8.7 7.39   8.0 7.35   8.1 7.33   8.3 7.34   7.8 7.34
1157 26.00 6745.955 4.076 -2.632   7.8 7.37   7.5 7.34   5.9 7.19   0.0 0.00   6.6 7.27   5.9 7.24   7.6 7.36   6.8 7.29   7.2 7.31   6.2 7.28   7.6 7.34   0.0 0.00   6.5 7.29   0.0 0.00   5.9 7.24   7.5 7.36   7.9 7.37   6.6 7.30   6.6 7.27   6.8 7.28   6.2 7.25   6.7 7.30   0.0 0.00   5.9 7.23   6.3 7.26   6.4 7.28   6.1 7.25   6.7 7.29   5.9 7.24   7.1 7.32   6.2 7.26   6.2 7.25   6.8 7.27   6.1 7.25   7.6 7.33   6.0 7.24   0.0 0.00   9.2 7.44   6.9 7.33   6.9 7.31   7.2 7.31   8.5 7.41   7.1 7.34   8.7 7.40   7.0 7.33   6.1 7.25   6.7 7.29   8.5 7.42   8.6 7.41   6.7 7.30   6.8 7.32   6.8 7.32   7.0 7.33   8.1 7.40   6.9 7.31   7.1 7.33   6.8 7.33   6.6 7.31   6.4 7.29   7.3 7.35   7.4 7.36   6.6 7.28   7.5 7.36   7.5 7.36   8.1 7.39   7.1 7.33   7.2 7.36   7.1 7.36   7.0 7.32   7.0 7.32   8.1 7.42
1158 26.00 6746.953 2.608 -4.337   4.9 7.35   0.0 0.00   5.3 7.33   5.3 7.36   4.9 7.32   0.0 0.00   3.9 7.25   5.9 7.42   5.2 7.35   4.4 7.33   5.4 7.37   6.8 7.48   5.2 7.38   6.2 7.43   4.0 7.26   6.0 7.45   0.0 0.00   5.1 7.38   0.0 0.00   4.9 7.32   4.8 7.33   5.4 7.40   5.4 7.40   5.4 7.39   5.7 7.42   4.4 7.31   5.6 7.41   5.4 7.38   0.0 0.00   0.0 0.00   5.3 7.39   5.8 7.41   6.5 7.43   4.7 7.32   4.1 7.24   5.2 7.38   4.9 7.33   0.0 0.00   5.4 7.42   4.9 7.35   5.6 7.38   0.0 0.00   4.5 7.33   6.0 7.41   5.8 7.45   5.8 7.43   4.8 7.33   6.4 7.48   0.0 0.00   5.5 7.41   4.8 7.36   5.8 7.45   5.9 7.45   6.5 7.50   5.8 7.43   5.7 7.42   5.3 7.42   5.6 7.44   5.2 7.39   5.6 7.43   6.1 7.47   7.2 7.52   5.0 7.38   5.4 7.41   6.5 7.49   5.1 7.38   5.7 7.47   6.2 7.51   6.6 7.50   5.0 7.37   6.8 7.55
1159 26.00 6783.264 2.559 -4.550   0.0 0.00   3.8 7.37   4.0 7.33   0.0 0.00   0.0 0.00   3.8 7.38   3.3 7.32   3.9 7.38   3.8 7.35   3.7 7.39   4.4 7.43   3.9 7.36   3.5 7.34   3.2 7.26   3.4 7.33   0.0 0.00   3.2 7.28   3.2 7.30   0.0 0.00   3.4 7.29   0.0 0.00   3.1 7.28   4.4 7.46   3.2 7.29   0.0 0.00   4.3 7.45   3.0 7.26   3.8 7.36   2.8 7.23   0.0 0.00   0.0 0.00   2.9 7.22   0.0 0.00   4.2 7.42   4.8 7.46   3.3 7.31   3.9 7.37   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   3.4 7.35   3.2 7.29   3.6 7.33   3.4 7.33   4.9 7.49   3.6 7.35   0.0 0.00   4.3 7.46   0.0 0.00   3.3 7.33   4.4 7.45   2.9 7.25   3.6 7.39   2.8 7.26   3.2 7.31   3.3 7.33   0.0 0.00   3.7 7.35   2.9 7.27   3.3 7.33   3.8 7.38   4.0 7.42   3.7 7.42   0.0 0.00   3.6 7.36   3.2 7.31   4.5 7.51
2002 26.01 5325.553 3.221 -3.210  30.7 7.34  31.7 7.34  30.6 7.28  31.4 7.35  31.3 7.31  31.9 7.37  33.1 7.38  30.7 7.32  30.1 7.29  32.1 7.37  32.2 7.35  29.3 7.30  31.1 7.35  30.4 7.32  33.0 7.40  30.3 7.32  31.3 7.33  30.2 7.34  30.5 7.33  30.4 7.30  31.2 7.33  31.3 7.35  29.3 7.31  30.8 7.35  32.9 7.38  30.9 7.36  31.6 7.37  31.4 7.36  30.8 7.33  30.5 7.33  30.3 7.31  29.9 7.29  32.0 7.34  30.1 7.29  30.7 7.29  28.6 7.26  29.5 7.29  27.6 7.30  30.2 7.33  30.3 7.32  30.2 7.31  31.0 7.32  32.8 7.40  31.2 7.34  31.4 7.36  32.4 7.37  30.5 7.33  30.1 7.35  30.3 7.36  30.0 7.34  30.4 7.34  30.7 7.37  32.0 7.39  32.4 7.40  32.6 7.37  31.6 7.37  31.1 7.38  31.2 7.36  30.7 7.36  30.6 7.37  31.1 7.36  31.1 7.40  31.6 7.38  32.0 7.37  31.6 7.38  31.5 7.36  32.1 7.40  32.1 7.41  32.5 7.37  31.6 7.34  30.4 7.37
2003 26.01 5425.257 3.199 -3.221  31.4 7.34  32.2 7.34  30.9 7.27  32.2 7.35  32.1 7.32  31.0 7.33  30.7 7.30  32.9 7.36  31.6 7.31  31.0 7.33  30.7 7.30  32.3 7.36  30.4 7.32  31.0 7.32  31.1 7.34  31.7 7.34  31.2 7.31  29.8 7.31  29.7 7.30  31.1 7.31  30.5 7.30  30.7 7.32  31.7 7.36  30.3 7.32  31.7 7.34  32.2 7.38  31.0 7.34  31.3 7.34  30.1 7.29  30.3 7.32  30.4 7.30  29.1 7.26  31.5 7.31  31.1 7.30  32.2 7.32  31.5 7.33  31.5 7.33  29.0 7.33  29.6 7.30  30.9 7.33  31.6 7.33  32.4 7.34  31.2 7.35  32.5 7.36  31.4 7.35  31.8 7.35  30.4 7.31  31.1 7.36  33.1 7.42  32.3 7.39  31.9 7.36  31.6 7.38  31.8 7.37  32.2 7.38  31.2 7.33  30.6 7.33  32.1 7.40  31.5 7.36  31.8 7.37  32.1 7.40  32.6 7.38  30.8 7.38  32.6 7.40  32.1 7.36  32.6 7.39  32.3 7.37  32.2 7.39  31.4 7.38  31.1 7.33  30.6 7.30  31.0 7.38
2004 26.01 5427.826 6.724 -1.487   0.0 0.00   2.3 7.39   0.0 0.00   2.1 7.37   2.6 7.44   0.0 0.00   0.0 0.00   2.6 7.45   0.0 0.00   2.1 7.35   2.5 7.43   0.0 0.00   2.4 7.42   0.0 0.00   0.0 0.00   2.5 7.43   0.0 0.00   0.0 0.00   0.0 0.00   2.5 7.44   2.5 7.43   2.3 7.39   0.0 0.00   2.0 7.34   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   2.7 7.47   0.0 0.00   0.0 0.00   1.9 7.30   0.0 0.00   2.7 7.46   2.5 7.43   0.0 0.00   2.6 7.45   2.7 7.46   0.0 0.00   2.4 7.43   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
2005 26.01 5991.376 3.153 -3.540  23.2 7.39  23.0 7.36   0.0 0.00  26.1 7.46   0.0 0.00  23.1 7.38  24.5 7.40   0.0 0.00  24.7 7.39  23.7 7.40  23.1 7.36  25.4 7.45   0.0 0.00  22.9 7.37  21.7 7.35  20.5 7.30  23.5 7.37  20.8 7.33  19.2 7.26  22.4 7.34  20.5 7.28  21.5 7.33  21.1 7.33  20.8 7.32  21.7 7.33  21.8 7.36  19.7 7.29  22.4 7.36  21.9 7.33  20.9 7.32  22.3 7.34  20.6 7.29  20.4 7.27  20.7 7.28  23.2 7.35   0.0 0.00  20.5 7.29  18.0 7.27  21.9 7.36  22.7 7.37  23.2 7.37  25.4 7.42  23.2 7.40  25.7 7.44  23.7 7.40  24.2 7.41   0.0 0.00  20.8 7.34  22.6 7.40  21.4 7.35  22.8 7.38  21.6 7.37  21.2 7.34  20.3 7.31  21.1 7.31  20.8 7.32  22.5 7.40  22.6 7.38  21.1 7.34  22.2 7.39  22.4 7.37  21.4 7.38  21.0 7.34  22.9 7.38  21.3 7.35  21.5 7.34  22.7 7.40  23.6 7.43  22.9 7.37  24.4 7.40  24.0 7.45
2006 26.01 6084.111 3.199 -3.791  13.5 7.36  11.5 7.25  13.3 7.29  13.2 7.34  12.2 7.26  12.5 7.32  13.6 7.34  12.9 7.31  13.0 7.31  13.2 7.35  12.7 7.30  12.5 7.31  12.9 7.33  13.6 7.35  12.7 7.33   0.0 0.00  12.3 7.29  12.0 7.30  13.5 7.35  13.1 7.32  13.4 7.33  12.8 7.32  12.9 7.34  13.3 7.35  12.7 7.32  12.9 7.34  12.9 7.34  14.8 7.41  12.3 7.29  12.5 7.32  13.0 7.32  13.3 7.33  11.3 7.23  12.1 7.27  13.9 7.34  12.0 7.28  13.0 7.32  11.0 7.29  12.4 7.32  13.5 7.35  13.5 7.34  12.5 7.29  12.6 7.33  11.6 7.26  13.5 7.36  13.1 7.33  12.8 7.32  13.2 7.37  13.3 7.37  13.8 7.39  13.7 7.37  13.7 7.39  14.3 7.40  13.9 7.38  13.6 7.35  13.8 7.37  13.8 7.40  13.8 7.38  13.8 7.38  13.3 7.38  14.1 7.39  15.5 7.48  14.1 7.40  14.4 7.39  15.6 7.45  15.2 7.43  15.7 7.46  14.5 7.42  15.5 7.42  14.1 7.36  18.6 7.57
2007 26.01 6141.033 3.230 -4.872   0.0 0.00   0.0 0.00   1.7 7.42   1.3 7.35   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   1.6 7.44   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   1.0 7.24   1.5 7.41   1.1 7.29   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   1.1 7.27   0.0 0.00   0.0 0.00   1.6 7.44   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
2008 26.01 6149.258 3.889 -2.720  24.3 7.31  26.7 7.35  24.6 7.27  25.3 7.33  26.8 7.34  25.5 7.34  26.0 7.33  26.4 7.35  24.6 7.29  25.5 7.34  25.4 7.32  26.3 7.37  25.8 7.35  25.8 7.35  24.8 7.33  24.5 7.30  25.2 7.31  24.9 7.34  23.6 7.29  24.4 7.29  25.3 7.32  25.5 7.34  25.2 7.34  24.8 7.33  25.8 7.34  26.2 7.38  25.9 7.37  25.8 7.35  25.4 7.33  25.4 7.34  26.6 7.36  26.7 7.36  24.4 7.29  26.1 7.33  26.7 7.34  25.3 7.32  23.6 7.28  24.3 7.36  25.6 7.35  25.0 7.32  25.1 7.32  24.6 7.29  26.0 7.37  25.4 7.33  25.2 7.33  25.7 7.34  23.9 7.29  24.1 7.33  25.9 7.39  25.6 7.37  26.0 7.36  26.1 7.39  25.6 7.36  25.8 7.36  25.9 7.34  26.2 7.37  25.9 7.38  25.8 7.36  25.4 7.36  25.2 7.37  25.0 7.34  23.1 7.33  25.1 7.35  27.4 7.39  25.9 7.37  26.8 7.38  26.2 7.38  25.4 7.37  26.2 7.35  26.9 7.36  27.2 7.42
2009 26.01 6239.953 3.889 -3.423   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.1 7.23   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.9 7.29   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.1 7.33   0.0 0.00   7.6 7.35   0.0 0.00   8.9 7.43   9.0 7.44   8.4 7.38   0.0 0.00   0.0 0.00   6.8 7.30   9.3 7.46   0.0 0.00   8.5 7.41   8.1 7.42   8.0 7.39   9.0 7.43   0.0 0.00   7.7 7.35   8.5 7.42   0.0 0.00   8.6 7.39  10.0 7.46  10.0 7.51
2010 26.01 6247.557 3.892 -2.336  41.7 7.35  40.4 7.30  40.3 7.28  40.4 7.33  41.9 7.32  41.5 7.35  41.3 7.32  41.6 7.34  40.7 7.30  42.2 7.36  41.0 7.32  39.3 7.31  41.2 7.35  39.8 7.31  40.2 7.33  40.8 7.32  40.7 7.31  40.9 7.35  40.8 7.34  39.0 7.27  41.4 7.33  41.8 7.35  41.5 7.37  39.5 7.32  40.7 7.32  40.4 7.34  41.1 7.36  39.7 7.32  41.1 7.33  40.6 7.34  41.1 7.32  41.3 7.33  40.5 7.31  42.1 7.33  41.3 7.31  39.7 7.29  40.6 7.32  41.7 7.41  41.9 7.36  41.4 7.35  41.3 7.34  40.6 7.31  43.1 7.40  42.3 7.37  42.7 7.38  41.5 7.35  40.6 7.33  44.2 7.44  40.6 7.37  41.0 7.37  41.5 7.36  42.1 7.40  42.0 7.39  42.1 7.38  41.2 7.33  42.2 7.38  41.7 7.39  41.5 7.36  41.4 7.37  42.0 7.40  41.6 7.36  42.6 7.45  42.7 7.40  42.0 7.37  40.3 7.34  41.3 7.35  41.9 7.38  39.5 7.34  41.5 7.35  43.5 7.37  43.0 7.44
2011 26.01 6269.967 3.245 -4.355   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.1 7.47   0.0 0.00   0.0 0.00   3.3 7.26   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
2012 26.01 6446.410 6.222 -1.938   2.4 7.46   0.0 0.00   2.1 7.37   1.4 7.21   0.0 0.00   2.1 7.39   2.2 7.39   2.0 7.36   2.4 7.44   2.2 7.41   0.0 0.00   0.0 0.00   1.6 7.26   1.7 7.30   1.7 7.30   2.4 7.44   0.0 0.00   0.0 0.00   2.1 7.40   0.0 0.00   0.0 0.00   2.2 7.41   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   1.6 7.27   0.0 0.00   1.9 7.35   0.0 0.00   0.0 0.00   0.0 0.00   2.0 7.35   0.0 0.00   2.2 7.41   2.1 7.38   0.0 0.00   0.0 0.00   1.9 7.34   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   2.3 7.42   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   2.3 7.43   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   2.0 7.37   0.0 0.00   0.0 0.00   2.4 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
2013 26.01 6456.383 3.903 -2.142  52.5 7.39  51.0 7.34  50.9 7.32  50.1 7.35  53.1 7.37  51.4 7.37  52.4 7.37  50.8 7.34  51.5 7.34  52.1 7.38  53.0 7.38  49.6 7.35  53.2 7.42  51.4 7.37  52.8 7.41  52.4 7.38  51.8 7.36  50.9 7.37  50.0 7.35  51.2 7.34  52.2 7.37  52.2 7.39  52.2 7.41  51.9 7.40  53.3 7.40  51.0 7.38  52.2 7.40  51.4 7.38  52.8 7.38  51.3 7.38  51.6 7.36  52.4 7.38  49.8 7.32  51.5 7.34  52.9 7.36  56.5 7.45  55.9 7.46  54.1 7.49  53.4 7.42  52.5 7.39  50.5 7.35  52.5 7.38  52.1 7.41  50.4 7.36  51.7 7.39  52.0 7.39  50.4 7.35  50.9 7.39  50.9 7.41  51.2 7.40  51.4 7.38  52.5 7.43  52.1 7.42  51.6 7.40  51.6 7.37  51.7 7.39  51.8 7.41  52.1 7.39  51.7 7.40  51.8 7.42  52.4 7.41  52.7 7.48  51.8 7.41  51.7 7.38  51.4 7.40  51.5 7.38  51.8 7.41  50.9 7.40  51.6 7.38  51.4 7.35  50.9 7.42


==> anc/tableE2.dat <==
20081210g  4811.306  5499.7 4.582 1.15 -0.152     0.0  0.000  0.00  0.000
20081219g  4820.273  5489.5 4.534 1.16 -0.167     1.9 -0.024 -0.01 -0.004
20081220g  4821.267  5432.0 4.413 1.15 -0.199   -11.7 -0.015 -0.04 -0.008
20090106g  4838.233  5457.6 4.524 1.12 -0.163   -28.1 -0.051 -0.02 -0.003
20090107g  4839.210  5471.2 4.482 1.16 -0.173    -6.4 -0.033 -0.01 -0.001
20090125g  4857.254  5497.9 4.578 1.15 -0.155    13.9  0.019 -0.01  0.008
20090126g  4858.226  5510.3 4.545 1.13 -0.153    21.9 -0.001  0.00  0.003
20090202g  4865.190  5486.8 4.525 1.10 -0.161     9.7 -0.002 -0.04  0.006
20090206g  4869.186  5468.5 4.498 1.17 -0.173    -1.6 -0.011  0.01 -0.003
20090208g  4871.241  5524.0 4.598 1.12 -0.145    30.6  0.025 -0.04  0.016
20090210g  4873.264  5474.1 4.517 1.16 -0.171     7.4  0.007 -0.01  0.002
20090212g  4875.267  5462.6 4.527 1.07 -0.158    -1.6  0.007 -0.03  0.002
20090214g  4877.230  5501.7 4.568 1.07 -0.151    20.1  0.003 -0.06  0.010
20090217g  4880.192  5460.0 4.531 1.13 -0.171   -10.4 -0.004 -0.01 -0.003
20090221g  4884.277  5499.6 4.589 1.11 -0.156     2.9 -0.013 -0.04  0.000
20090301g  4892.255  5508.3 4.558 1.12 -0.147    15.4  0.017 -0.04  0.009
20090302g  4893.136  5488.8 4.527 1.13 -0.165    10.2 -0.015 -0.03  0.004
20090310g  4901.219  5505.2 4.597 1.09 -0.149     4.9  0.013 -0.04 -0.004
20090320g  4911.188  5466.1 4.535 1.09 -0.161   -26.7 -0.030 -0.04 -0.011
20090321g  4912.167  5459.1 4.502 1.16 -0.178   -24.1 -0.038  0.00 -0.019
20090409g  4931.108  5486.4 4.521 1.11 -0.166    15.1  0.002 -0.04  0.000
20090410g  4932.148  5502.8 4.561 1.08 -0.157    10.2  0.006 -0.05 -0.001
20090411g  4933.153  5503.1 4.577 1.04 -0.140     5.2  0.010 -0.09  0.010
20090415g  4937.126  5484.7 4.568 1.07 -0.159     8.8  0.002 -0.05  0.001
20090419g  4941.156  5493.3 4.558 1.15 -0.154     0.9 -0.036 -0.04  0.009
20090422g  4944.163  5505.8 4.596 1.08 -0.141    27.1  0.031 -0.06  0.021
20090426g  4948.217  5495.6 4.592 1.10 -0.152    15.9  0.019 -0.03  0.010
20090427g  4948.991  5474.8 4.544 1.07 -0.158    11.1 -0.005 -0.01  0.004
20090508g  4960.089  5501.9 4.555 1.12 -0.162    12.4 -0.003 -0.02 -0.004
20090513g  4965.005  5478.0 4.550 1.07 -0.156     5.4  0.020 -0.04  0.005
20090519g  4970.990  5501.1 4.552 1.12 -0.163    19.8 -0.011 -0.01 -0.002
20090525g  4976.987  5474.9 4.512 1.11 -0.170    -6.6 -0.022 -0.06 -0.002
20090526g  4977.983  5443.3 4.459 1.11 -0.177   -33.3 -0.057 -0.04 -0.016
20090601g  4984.174  5492.9 4.521 1.16 -0.172     6.2  0.045 -0.02 -0.007
20090625g  5007.973  5464.7 4.480 1.18 -0.173   -28.5 -0.115  0.03 -0.020
20090626g  5009.109  5495.9 4.558 1.19 -0.166   -23.9 -0.050  0.06 -0.031
20090907g  5081.929  5480.2 4.524 1.10 -0.156   -29.8 -0.042 -0.04 -0.013
20090916g  5090.978  5459.2 4.603 1.04 -0.146   -30.1  0.007 -0.06  0.000
20090917g  5091.923  5525.2 4.600 1.10 -0.141    12.7  0.020 -0.12  0.017
20091219g  5185.307  5499.7 4.558 1.07 -0.153    32.8  0.052 -0.10  0.023
20100116g  5213.267  5459.4 4.512 1.10 -0.172    25.2  0.043 -0.05  0.021
20100124g  5221.251  5494.9 4.522 1.09 -0.158    16.0 -0.022 -0.04  0.005
20100126g  5223.280  5513.3 4.577 1.02 -0.129    28.0 -0.003 -0.09  0.020
20100203g  5231.143  5459.6 4.506 1.06 -0.168     8.1 -0.029 -0.08  0.011
20100204g  5232.220  5525.9 4.580 1.06 -0.131    30.6  0.019 -0.07  0.023
20100219g  5247.226  5498.3 4.542 1.05 -0.142    19.7  0.006 -0.09  0.020
20100222g  5250.132  5479.1 4.549 1.10 -0.167   -19.5 -0.032 -0.08 -0.005
20100313g  5269.266  5496.7 4.599 1.06 -0.126    10.1  0.024 -0.08  0.028
20100319g  5275.169  5476.3 4.576 1.01 -0.123    14.0  0.033 -0.12  0.041
0427c      5314.281  5493.3 4.589 1.02 -0.142     0.0  0.000  0.00  0.000
0429a      5315.987  5515.7 4.589 1.08 -0.137    -1.7 -0.036  0.01 -0.001
0429b      5316.172  5514.5 4.620 1.05 -0.125     1.1 -0.008  0.02  0.004
0429c      5316.312  5507.3 4.571 0.97 -0.122     8.2 -0.016 -0.03  0.018
0430a      5316.975  5516.0 4.586 1.03 -0.124    25.6  0.017  0.00  0.025
0430b      5317.131  5496.8 4.546 1.08 -0.156    -3.8 -0.024  0.03 -0.008
0430c      5317.309  5498.1 4.567 1.05 -0.141     2.5 -0.022  0.02  0.005
0501a      5317.989  5529.8 4.643 1.08 -0.115    16.3  0.019  0.03  0.023
0501b      5318.131  5522.6 4.609 1.10 -0.142    11.4 -0.006  0.04  0.004
0501c      5318.310  5512.4 4.602 1.05 -0.138    -0.6 -0.011  0.02 -0.003
0502a      5318.994  5506.9 4.630 1.07 -0.127     3.8  0.018  0.05  0.009
0502b      5319.138  5516.5 4.585 1.07 -0.128     2.8 -0.019  0.05  0.004
0502c      5319.311  5467.2 4.582 0.95 -0.108   -27.6 -0.016 -0.06  0.034
0503a      5320.005  5515.1 4.595 1.04 -0.113     0.0 -0.017  0.02  0.013
0503b      5320.143  5517.7 4.557 1.05 -0.119    11.7 -0.044  0.02  0.019
0503c      5320.309  5498.2 4.581 1.04 -0.129    -5.5 -0.037 -0.01  0.012
0504a      5320.995  5513.5 4.574 1.06 -0.133     3.0 -0.031 -0.03  0.012
0504b      5321.160  5545.9 4.624 1.05 -0.108    31.5 -0.009  0.00  0.030
0504c      5321.317  5545.5 4.620 1.01 -0.093    32.8 -0.005 -0.03  0.041
0505a      5322.009  5508.1 4.527 1.03 -0.121   -12.0 -0.087 -0.02  0.012
0505b      5322.169  5512.6 4.526 1.10 -0.132    13.3 -0.080  0.06  0.009
0505c      5322.294  5540.0 4.592 0.91 -0.057    24.1 -0.040 -0.11  0.069


==> anc/tableE3.dat <==
0427i2c  5314.301  0.000 -1.572 -1.572  0.000  0.000
0429i2a  5316.005  0.167 -1.707 -1.540  0.053  0.003
0429i2b  5316.191  0.660 -2.166 -1.506  0.053  0.003
0429i2c  5316.325  0.931 -2.450 -1.519  0.062  0.004
0430i2a  5317.006  0.598 -2.128 -1.530  0.063  0.004
0430i2b  5317.144  0.952 -2.461 -1.509  0.055  0.003
0430i2c  5317.324  1.334 -2.868 -1.534  0.064  0.004
0501i2a  5318.006  0.982 -2.549 -1.567  0.065  0.004
0501i2b  5318.143  1.359 -2.879 -1.520  0.073  0.005
0501i2c  5318.325  1.757 -3.285 -1.528  0.070  0.004
0502i2a  5319.012  1.449 -2.978 -1.529  0.078  0.005
0502i2b  5319.154  1.816 -3.330 -1.514  0.086  0.006
0502i2c  5319.327  1.997 -3.704 -1.707  0.171  0.015
0503i2a  5320.030  1.824 -3.433 -1.609  0.109  0.007
0503i2b  5320.162  2.184 -3.770 -1.586  0.105  0.007
0503i2c  5320.323  2.510 -4.114 -1.604  0.096  0.006
0504i2a  5321.012  2.204 -3.812 -1.608  0.094  0.006
0504i2b  5321.172  2.646 -4.215 -1.569  0.090  0.006
0504i2c  5321.326  2.909 -4.533 -1.624  0.126  0.009
0505i2a  5322.027  2.716 -4.261 -1.545  0.111  0.008
0505i2b  5322.163  3.091 -4.609 -1.518  0.101  0.007
0505i2c  5322.308  3.401 -4.922 -1.521  0.112  0.009


==> anc/tableE4.dat <==
# code     2600_6003010   2800_6007306   2600_6027050   2600_6065482   2600_6082708   2601_6084111   2600_6093666   2600_6094364   2600_6096662   2600_6098280   2800_6108107   2800_6111066   1400_6125021   2200_6126217   2600_6127909   2800_6130130   2400_6135734   1400_6142483   1400_6145016   2601_6149258   2600_6151617   1100_6154226   2600_6157725   2600_6159368   1100_6160747   2000_6161297   2600_6165361   2000_6166439   2000_6169042   2000_6169563   2600_6173341   2800_6175360   2800_6176807   2800_6177236   2600_6180203   2800_6186709   2600_6187987   2600_6200314   2800_6204600   2600_6213429   2600_6219279   2800_6223981   2600_6226730   2600_6229225   2800_6230090   2600_6232639   2601_6238392   2600_6240645   2101_6245637   2600_6246317   2601_6247557   2300_6251827   2600_6252554   2600_6253829   2200_6258104   2600_7568894   2600_7582147   2600_7583787   2600_7586014   2600_7748274   2600_7751137   0800_7774166   2600_7780552   2600_7802473   2600_7807952   2600_7844555   2600_7941094   2600_8047615   2600_8207745   2600_8248120   2600_8365633   2600_8468404   2600_8471739   2600_8514069   2600_8515110   2600_8571802   2600_8582257   2600_8592945   2600_8598825   2600_8611795   2600_8613935   2600_8616276   2600_8621598   2600_8674743   2600_8688621   2600_8699446   2600_8729148   2600_8747423   2600_8757182   2600_8763962   2600_8784434   2600_8796478   2600_8804623   2600_8824216   2600_8838423   2600_8846736   2600_8868431   2600_8876022   2600_8920018
20081210   1.999  0.686   1.406  0.682   1.828  0.671   2.146  0.656   1.615  0.697   1.130  0.678   1.490  0.669   1.299  0.701   1.605  0.694   1.233  0.696   1.816  0.666   1.468  0.666   1.405  0.679   1.490  0.668   1.692  0.647   1.248  0.680   1.164  0.726   1.442  0.690   1.501  0.682   1.387  0.669   1.760  0.682   1.559  0.720   1.806  0.672   1.083  0.669   1.727  0.677   1.843  0.659   1.650  0.651   1.907  0.658   2.034  0.651   2.137  0.644   1.910  0.695   1.652  0.670   1.777  0.688   1.170  0.691   1.780  0.666   1.393  0.671   1.703  0.677   1.923  0.692   1.253  0.703   2.012  0.689   2.040  0.683   1.354  0.660   1.468  0.676   1.599  0.655   1.199  0.681   1.996  0.696   1.332  0.594   1.750  0.659   1.369  0.647   2.180  0.691   1.618  0.659   1.371  0.706   2.165  0.659   1.260  0.646   1.794  0.675   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
20081219   1.991  0.654   1.387  0.643   1.825  0.627   2.144  0.630   1.606  0.648   1.117  0.628   1.484  0.628   1.274  0.630   1.603  0.653   1.225  0.669   1.812  0.622   1.464  0.651   1.400  0.668   1.489  0.640   1.686  0.619   1.265  0.637   1.201  0.700   1.436  0.637   1.501  0.632   1.410  0.641   1.749  0.631   1.556  0.677   1.799  0.621   1.079  0.647   1.708  0.620   1.836  0.622   1.641  0.608   1.907  0.618   2.020  0.606   2.139  0.609   1.900  0.654   1.648  0.636   1.763  0.642   1.117  0.598   1.773  0.631   1.377  0.644   1.697  0.643   1.915  0.642   1.248  0.643   1.993  0.640   2.031  0.641   1.365  0.635   1.464  0.636   1.587  0.610   1.176  0.631   1.991  0.661   1.328  0.549   1.736  0.620   1.364  0.612   2.168  0.660   1.609  0.625   1.384  0.686   2.161  0.633   1.170  0.579   1.786  0.629   1.934  0.659   1.009  0.653   1.965  0.625   2.181  0.674   2.046  0.633   1.666  0.659   1.614  0.660   2.141  0.658   1.173  0.642   1.786  0.638   1.045  0.635   1.644  0.618   1.847  0.648   1.855  0.655   1.823  0.664   1.878  0.643   2.244  0.693   1.525  0.624   2.210  0.692   2.002  0.669   1.517  0.746   1.920  0.622   1.714  0.714   1.758  0.661   2.066  0.664   1.486  0.692   1.629  0.637   1.908  0.666   2.105  0.645   2.522  0.684   1.843  0.637   1.442  0.732   1.380  0.731   2.043  0.666   2.066  0.689   1.476  0.685   1.418  0.677   1.827  0.624   2.394  0.660   2.054  0.664   1.731  0.688   1.742  0.647   1.513  0.650   1.767  0.648
20081220   1.992  0.649   1.410  0.643   1.818  0.619   2.144  0.621   1.600  0.641   1.127  0.609   1.486  0.628   1.286  0.653   1.592  0.650   1.199  0.646   1.812  0.621   1.467  0.644   1.415  0.664   1.487  0.626   1.688  0.615   1.294  0.673   1.207  0.706   1.455  0.655   1.493  0.645   1.380  0.612   1.747  0.629   1.559  0.671   1.804  0.629   1.041  0.580   1.719  0.629   1.846  0.624   1.640  0.604   1.910  0.619   2.028  0.610   2.131  0.603   1.884  0.652   1.650  0.637   1.774  0.651   1.097  0.620   1.778  0.633   1.365  0.611   1.698  0.645   1.919  0.645   1.245  0.653   1.994  0.637   2.030  0.637   1.367  0.637   1.471  0.648   1.583  0.603   1.161  0.624   1.990  0.658   1.316  0.553   1.749  0.624   1.371  0.619   2.173  0.662   1.606  0.616   1.408  0.678   2.162  0.629   1.279  0.646   1.785  0.621   1.941  0.657   0.954  0.586   1.956  0.613   2.182  0.669   2.054  0.630   1.672  0.661   1.629  0.662   2.135  0.657   1.190  0.670   1.785  0.635   1.053  0.614   1.668  0.628   1.823  0.631   1.858  0.641   1.804  0.641   1.884  0.653   2.244  0.678   1.577  0.672   2.220  0.689   2.005  0.665   1.476  0.697   1.932  0.621   1.708  0.694   1.741  0.643   2.069  0.659   1.495  0.694   1.629  0.646   1.891  0.638   2.105  0.649   2.519  0.683   1.841  0.649   1.354  0.660   1.371  0.755   2.046  0.655   2.067  0.688   1.452  0.652   1.410  0.655   1.824  0.623   2.387  0.668   2.055  0.648   1.728  0.683   1.728  0.628   1.543  0.662   1.777  0.645
20090106   1.993  0.685   1.380  0.677   1.822  0.666   2.148  0.657   1.620  0.699   1.133  0.698   1.484  0.672   1.294  0.686   1.602  0.686   1.238  0.702   1.818  0.661   1.461  0.671   1.396  0.682   1.510  0.668   1.688  0.646   1.253  0.688   1.204  0.756   1.430  0.684   1.501  0.689   1.395  0.668   1.761  0.680   1.568  0.725   1.806  0.668   1.072  0.678   1.729  0.672   1.839  0.659   1.646  0.647   1.912  0.654   2.029  0.647   2.142  0.642   1.911  0.693   1.646  0.666   1.762  0.676   1.127  0.664   1.787  0.672   1.371  0.652   1.696  0.675   1.925  0.698   1.228  0.685   2.005  0.686   2.041  0.683   1.360  0.666   1.476  0.671   1.595  0.648   1.185  0.668   2.002  0.697   1.312  0.586   1.744  0.651   1.371  0.644   2.180  0.693   1.597  0.649   1.420  0.717   2.163  0.662   1.176  0.590   1.801  0.688   1.934  0.697   0.978  0.612   1.972  0.661   2.181  0.696   2.060  0.688   1.656  0.695   1.612  0.715   2.144  0.694   1.167  0.655   1.775  0.651   1.068  0.713   1.658  0.689   1.861  0.705   1.859  0.672   1.823  0.730   1.889  0.712   2.251  0.709   1.545  0.680   2.238  0.740   2.017  0.724   1.498  0.732   1.916  0.644   1.731  0.741   1.757  0.727   2.078  0.721   1.477  0.754   1.621  0.689   1.911  0.716   2.117  0.691   2.524  0.709   1.831  0.665   1.433  0.788   1.403  0.798   2.058  0.722   2.062  0.723   1.479  0.712   1.430  0.707   1.847  0.682  -2.408  0.695   2.066  0.688   1.723  0.700   1.724  0.695   1.501  0.688   1.753  0.688
20090107   1.993  0.678   1.395  0.692   1.822  0.654   2.146  0.654   1.612  0.684   1.114  0.655   1.481  0.654   1.286  0.671   1.599  0.684   1.217  0.677   1.817  0.658   1.455  0.655   1.401  0.696   1.495  0.665   1.679  0.638   1.263  0.682   1.209  0.780   1.430  0.692   1.504  0.670   1.412  0.674   1.754  0.668   1.553  0.714   1.801  0.658   1.064  0.666   1.729  0.675   1.840  0.653   1.650  0.644   1.905  0.651   2.033  0.649   2.135  0.638   1.908  0.688   1.647  0.660   1.777  0.678   1.179  0.691   1.777  0.659   1.373  0.649   1.697  0.674   1.922  0.680   1.243  0.666   2.001  0.676   2.040  0.678   1.369  0.669   1.474  0.666   1.591  0.641   1.173  0.654   1.998  0.692   1.314  0.574   1.743  0.652   1.367  0.638   2.175  0.689   1.617  0.657   1.382  0.688   2.163  0.653   1.207  0.613   1.800  0.684   1.939  0.687   1.000  0.610   1.963  0.652   2.177  0.695   2.049  0.668   1.675  0.696   1.611  0.681   2.142  0.692   1.190  0.682   1.780  0.652   1.068  0.677   1.653  0.666   1.842  0.682   1.855  0.660   1.821  0.702   1.897  0.712   2.257  0.714   1.524  0.650   2.224  0.724   2.000  0.709   1.535  0.736   1.927  0.649  -1.768  0.772   1.755  0.673   2.077  0.711   1.483  0.757   1.615  0.671   1.892  0.695   2.105  0.673   2.522  0.710   1.852  0.666   1.422  0.751   1.393  0.786   2.052  0.701   2.062  0.710   1.481  0.714   1.418  0.729   1.819  0.654   2.396  0.696   2.048  0.676   1.718  0.686   1.740  0.692   1.507  0.690   1.746  0.690
20090125   1.987  0.666   1.371  0.659   1.827  0.645   2.144  0.638   1.614  0.673   1.111  0.647   1.474  0.638   1.292  0.668   1.598  0.665   1.212  0.670   1.812  0.641   1.471  0.652   1.401  0.658   1.487  0.658   1.693  0.636   1.263  0.680   1.164  0.714   1.436  0.659   1.495  0.664   1.395  0.649   1.753  0.655   1.554  0.706   1.803  0.646   1.045  0.617   1.722  0.656   1.838  0.640   1.647  0.633   1.904  0.633   2.029  0.631   2.134  0.622   1.905  0.674   1.650  0.646   1.766  0.663   1.090  0.601   1.777  0.646   1.373  0.636   1.708  0.668   1.916  0.668   1.240  0.654   2.000  0.665   2.037  0.662   1.369  0.659   1.473  0.662   1.593  0.635   1.190  0.647   1.996  0.678   1.334  0.587   1.760  0.651   1.375  0.627   2.175  0.676   1.616  0.638   1.369  0.670   2.159  0.642   1.215  0.603   1.785  0.656   1.933  0.678   1.021  0.631   1.964  0.637   2.179  0.681   2.050  0.658   1.663  0.675   1.633  0.694   2.142  0.678   1.161  0.627   1.784  0.648   1.114  0.689   1.652  0.657   1.827  0.665   1.852  0.645   1.835  0.697   1.880  0.695   2.242  0.703   1.539  0.626   2.214  0.715   2.009  0.700   1.467  0.647   1.925  0.641   1.714  0.713   1.760  0.685   2.080  0.696   1.497  0.742   1.660  0.696   1.895  0.678   2.103  0.666   2.518  0.697   1.839  0.649   1.406  0.739   1.393  0.785   2.053  0.695   2.063  0.708   1.470  0.694   1.459  0.751   1.838  0.657   2.392  0.679   2.052  0.668   1.735  0.687   1.733  0.678   1.518  0.684   1.752  0.669
20090126   1.989  0.661   1.378  0.656   1.823  0.626   2.144  0.635   1.598  0.645   1.137  0.645   1.484  0.636   1.281  0.655   1.593  0.656   1.228  0.664   1.810  0.627   1.464  0.637   1.396  0.651   1.490  0.637   1.682  0.610   1.258  0.637   1.173  0.702   1.428  0.653   1.505  0.651   1.400  0.633   1.750  0.637   1.553  0.688   1.797  0.627   1.090  0.660   1.718  0.638   1.839  0.623   1.643  0.613   1.903  0.620   2.030  0.616   2.130  0.609   1.901  0.658   1.655  0.637   1.773  0.652   1.137  0.623   1.773  0.633   1.371  0.619   1.700  0.650   1.911  0.646   1.240  0.660   1.998  0.646   2.030  0.646   1.369  0.642   1.467  0.641   1.591  0.615   1.182  0.628   1.995  0.668   1.330  0.563   1.747  0.630   1.382  0.633   2.172  0.666   1.614  0.628   1.371  0.668   2.158  0.633   1.185  0.599   1.784  0.635   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
20090202   1.993  0.673   1.375  0.652   1.821  0.645   2.140  0.645   1.595  0.666   1.124  0.666   1.480  0.644   1.288  0.664   1.594  0.668   1.225  0.673   1.813  0.642   1.459  0.656   1.408  0.679   1.489  0.655   1.678  0.623   1.267  0.659   1.155  0.723   1.449  0.680   1.502  0.649   1.408  0.660   1.750  0.652   1.556  0.702   1.800  0.646   1.057  0.662   1.722  0.651   1.832  0.637   1.647  0.630   1.906  0.640   2.027  0.637   2.133  0.626   1.896  0.673   1.648  0.646   1.775  0.671   1.111  0.610   1.771  0.645   1.380  0.643   1.701  0.659   1.916  0.666   1.240  0.650   2.001  0.668   2.032  0.666   1.373  0.653   1.476  0.661   1.591  0.631   1.201  0.659   1.992  0.679   1.322  0.559   1.738  0.637   1.362  0.624   2.170  0.677   1.615  0.648   1.380  0.697   2.158  0.644   1.212  0.613   1.786  0.652   1.936  0.674   1.004  0.647   1.962  0.636   2.175  0.686   2.052  0.663   1.666  0.694   1.628  0.678   2.143  0.683   1.143  0.673   1.772  0.624   1.049  0.649   1.641  0.635   1.831  0.669   1.834  0.646   1.808  0.689   1.883  0.683   2.225  0.695   1.569  0.668   2.234  0.730   2.010  0.705   1.495  0.708   1.909  0.629   1.709  0.743   1.790  0.714   2.064  0.685   1.464  0.708   1.645  0.689   1.897  0.692   2.097  0.670   2.520  0.699   1.848  0.684   1.442  0.763   1.425  0.869   2.026  0.679   2.068  0.721   1.406  0.663   1.420  0.684   1.817  0.660   2.396  0.692   2.060  0.672   1.744  0.674   1.729  0.683   1.483  0.635   1.756  0.698
20090206   1.989  0.666   1.380  0.641   1.828  0.635   2.147  0.636   1.603  0.659   1.121  0.649   1.486  0.627   1.294  0.675   1.598  0.666   1.248  0.679   1.817  0.633   1.465  0.648   1.405  0.673   1.500  0.647   1.678  0.618   1.286  0.677   1.201  0.724   1.433  0.648   1.498  0.643   1.389  0.642   1.757  0.649   1.555  0.688   1.805  0.635   1.064  0.614   1.724  0.641   1.848  0.637   1.649  0.621   1.909  0.623   2.036  0.622   2.137  0.612   1.906  0.669   1.652  0.643   1.775  0.659   1.140  0.643   1.778  0.637   1.356  0.610   1.702  0.657   1.923  0.653   1.260  0.666   2.009  0.656   2.042  0.653   1.362  0.633   1.471  0.653   1.595  0.621   1.190  0.647   2.001  0.678   1.326  0.575   1.751  0.633   1.373  0.632   2.177  0.671   1.614  0.632   1.395  0.692   2.164  0.640   1.204  0.583   1.797  0.642   1.937  0.662   0.996  0.622   1.970  0.619   2.187  0.671   2.047  0.638   1.668  0.658   1.617  0.678  -2.150  0.671   1.124  0.586   1.792  0.632   1.004  0.629   1.650  0.631   1.833  0.641   1.863  0.657   1.814  0.668   1.885  0.666   2.245  0.694   1.556  0.655   2.223  0.702   2.008  0.666   1.455  0.669   1.916  0.605   1.738  0.724   1.750  0.668   2.075  0.663   1.507  0.742   1.601  0.594   1.902  0.646   2.106  0.655   2.519  0.679   1.859  0.657   1.386  0.648   1.371  0.774   2.041  0.665   2.060  0.683   1.458  0.703   1.428  0.662   1.829  0.638   2.390  0.669   2.055  0.649   1.723  0.678   1.760  0.679   1.534  0.649   1.785  0.696
20090208   1.987  0.676   1.384  0.678   1.823  0.653   2.138  0.646   1.605  0.675   1.140  0.666   1.476  0.652   1.290  0.672   1.605  0.683   1.204  0.671   1.810  0.646   1.477  0.662   1.415  0.683   1.474  0.648   1.694  0.642   1.270  0.673   1.196  0.739   1.442  0.671   1.504  0.666   1.398  0.658   1.747  0.662   1.543  0.691   1.799  0.651   1.068  0.661   1.712  0.658   1.830  0.643   1.645  0.635   1.903  0.645   2.026  0.637   2.132  0.632   1.900  0.671   1.649  0.647   1.777  0.674   1.114  0.630   1.777  0.656   1.378  0.645   1.699  0.671   1.916  0.677   1.245  0.680   1.995  0.672   2.032  0.669   1.371  0.666   1.467  0.656   1.587  0.636   1.209  0.662   1.991  0.684   1.342  0.583   1.753  0.652   1.377  0.636   2.175  0.685   1.620  0.644   1.362  0.681   2.159  0.650   1.267  0.638   1.783  0.666   1.934  0.683   1.021  0.646   1.967  0.648   2.178  0.689   2.043  0.663   1.670  0.696   1.640  0.710   2.141  0.682   1.152  0.613   1.786  0.647   1.100  0.680   1.644  0.659   1.834  0.692   1.855  0.669   1.816  0.705   1.883  0.697   2.232  0.694   1.560  0.647   2.213  0.724   2.006  0.709   1.480  0.668   1.922  0.647   1.722  0.726   1.759  0.707   2.069  0.710   1.498  0.743   1.637  0.695   1.897  0.694   2.094  0.669   2.510  0.700   1.846  0.676   1.462  0.766   1.428  0.850   2.041  0.702   2.063  0.721   1.491  0.719   1.430  0.692   1.825  0.655   2.389  0.685   2.048  0.670   1.724  0.685   1.733  0.689   1.531  0.706   1.754  0.682
20090210   1.990  0.677   1.362  0.665   1.831  0.663   2.144  0.652   1.610  0.681   1.133  0.664   1.479  0.653   1.297  0.686   1.606  0.684   1.230  0.706   1.816  0.651   1.471  0.663   1.400  0.679   1.497  0.665   1.694  0.648   1.270  0.688   1.209  0.766   1.452  0.691   1.483  0.663   1.393  0.650   1.757  0.672   1.549  0.708   1.801  0.650   1.083  0.658   1.716  0.662   1.838  0.649   1.646  0.644   1.907  0.646   2.031  0.637   2.141  0.636   1.909  0.685   1.650  0.650   1.774  0.673   1.127  0.640   1.780  0.655   1.380  0.652   1.697  0.669   1.924  0.686   1.243  0.678   1.999  0.675   2.041  0.675   1.360  0.662   1.477  0.671   1.594  0.651   1.209  0.663   1.995  0.684   1.316  0.582   1.748  0.652   1.378  0.646   2.178  0.686   1.622  0.660   1.371  0.697   2.165  0.655   1.212  0.614   1.791  0.670   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
20090212   1.998  0.666   1.382  0.641   1.822  0.623   2.143  0.625   1.595  0.641   1.140  0.694   1.477  0.625   1.297  0.668   1.599  0.661   1.238  0.688   1.816  0.630   1.464  0.637   1.386  0.635   1.500  0.641   1.668  0.593   1.301  0.661   1.104  0.661   1.442  0.666   1.483  0.624   1.408  0.652   1.758  0.637   1.545  0.681   1.804  0.624   1.079  0.618   1.719  0.636   1.836  0.622   1.647  0.612   1.908  0.619   2.021  0.610   2.125  0.611   1.906  0.660   1.651  0.637   1.773  0.649   1.086  0.604   1.772  0.635   1.396  0.631   1.701  0.649   1.918  0.653   1.255  0.648   1.991  0.642   2.035  0.644   1.342  0.641   1.486  0.658   1.586  0.615   1.188  0.645   1.992  0.663   1.328  0.581   1.742  0.620   1.360  0.617   2.175  0.666   1.609  0.635   1.348  0.662   2.159  0.635   1.301  0.663   1.782  0.631   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
20090214   1.987  0.656   1.382  0.637   1.823  0.631   2.141  0.629   1.603  0.654   1.130  0.632   1.476  0.624   1.290  0.649   1.595  0.651   1.212  0.662   1.811  0.627   1.468  0.638   1.405  0.648   1.477  0.637   1.682  0.612   1.288  0.653   1.188  0.707   1.442  0.647   1.505  0.652   1.395  0.623   1.747  0.638   1.543  0.680   1.801  0.629   1.083  0.635   1.710  0.638   1.838  0.628   1.645  0.616   1.900  0.621   2.024  0.616   2.128  0.612   1.898  0.651   1.651  0.635   1.770  0.652   1.114  0.609   1.771  0.631   1.373  0.625   1.694  0.642   1.915  0.652   1.253  0.661   1.993  0.647   2.027  0.645   1.364  0.635   1.465  0.638   1.589  0.620   1.209  0.664   1.988  0.663   1.346  0.565   1.755  0.635   1.375  0.619   2.170  0.666   1.615  0.617   1.346  0.673   2.157  0.629   1.188  0.583   1.779  0.632   1.939  0.665   0.964  0.610   1.955  0.623   2.178  0.673   2.057  0.649   1.669  0.668   1.640  0.688   2.136  0.666   1.176  0.622   1.793  0.637   1.090  0.678   1.666  0.652   1.818  0.641   1.854  0.645   1.789  0.661   1.894  0.686   2.226  0.680   1.537  0.642   2.209  0.697   2.011  0.688   1.484  0.688   1.913  0.611   1.730  0.710   1.762  0.670   2.056  0.659   1.512  0.710   1.635  0.653   1.884  0.652   2.093  0.649   2.517  0.683   1.857  0.655   1.389  0.715   1.281  0.655   2.041  0.670   2.066  0.696   1.418  0.656   1.447  0.659   1.816  0.635   2.379  0.661   2.051  0.645   1.739  0.691   1.741  0.674   1.498  0.638   1.755  0.665
20090217   1.990  0.688   1.391  0.678   1.832  0.669   2.147  0.661   1.627  0.699   1.104  0.659   1.474  0.661   1.290  0.693   1.605  0.694   1.220  0.690   1.815  0.660   1.461  0.664   1.401  0.704   1.508  0.671   1.688  0.645   1.270  0.696   1.158  0.721   1.446  0.684   1.495  0.676   1.389  0.666   1.760  0.680   1.560  0.719   1.801  0.662   1.093  0.700   1.723  0.668   1.846  0.661   1.645  0.650   1.911  0.659   2.031  0.647   2.136  0.641   1.909  0.690   1.652  0.673   1.773  0.685   1.146  0.659   1.780  0.671   1.377  0.657   1.700  0.682   1.926  0.695   1.240  0.682   2.005  0.682   2.044  0.684   1.358  0.670   1.474  0.676   1.598  0.653   1.185  0.662   2.000  0.698   1.316  0.579   1.732  0.649   1.377  0.660   2.179  0.696   1.607  0.660   1.401  0.715   2.163  0.663   1.223  0.630   1.804  0.688   1.936  0.697   1.017  0.665   1.967  0.661   2.186  0.703   2.053  0.684   1.651  0.704   1.630  0.691   2.141  0.696   1.204  0.740   1.782  0.660   1.064  0.671   1.652  0.686   1.843  0.708   1.869  0.690   1.828  0.734   1.883  0.724   2.249  0.726   1.574  0.694   2.221  0.743   2.011  0.726   1.476  0.724   1.936  0.668   1.730  0.744   1.772  0.732   2.079  0.740   1.473  0.769   1.630  0.714   1.914 -0.740   2.106  0.694   2.524  0.712   1.845  0.688   1.382  0.763   1.396  0.808   2.048  0.723   2.062  0.723   1.455  0.691   1.398  0.699   1.831  0.680   2.396  0.704   2.050  0.679   1.681  0.683   1.737  0.714   1.528  0.709   1.757  0.702
20090221   1.984  0.678   1.375  0.669   1.826  0.657   2.141  0.650   1.609  0.683   1.127  0.656   1.481  0.655   1.292  0.685   1.593  0.671   1.207  0.673   1.810  0.646   1.468  0.658   1.408  0.694   1.491  0.664   1.684  0.637   1.281  0.686   1.235  0.763   1.452  0.684   1.509  0.684   1.386  0.651   1.751  0.666   1.545  0.695   1.797  0.650   1.064  0.631   1.713  0.658   1.839  0.651   1.648  0.641   1.903  0.643   2.029  0.637   2.133  0.632   1.900  0.674   1.654  0.661   1.770  0.670   1.130  0.638   1.776  0.658   1.375  0.637   1.703  0.668   1.916  0.678   1.243  0.677   1.995  0.669   2.033  0.672   1.360  0.658   1.471  0.665   1.589  0.638   1.193  0.668   1.993  0.688   1.322  0.565   1.751  0.654   1.373  0.636   2.170  0.681   1.619  0.651   1.378  0.700   2.158  0.653   1.201  0.614   1.782  0.666   1.944  0.678   1.029  0.656   1.968  0.642   2.177  0.676   2.053  0.668   1.666  0.689   1.631  0.674   2.138  0.676   1.179  0.651   1.786  0.637   1.111  0.714   1.663  0.666   1.836  0.682   1.860  0.663   1.848  0.709   1.885  0.694   2.235  0.702   1.537  0.691   2.221  0.714   2.000  0.683   1.498  0.705   1.916  0.640   1.707  0.725   1.749  0.681   2.069  0.698   1.474  0.722   1.651  0.705   1.900  0.679   2.097  0.656   2.511  0.698   1.855  0.672   1.396  0.748   1.391  0.758   2.026  0.675   2.063  0.712   1.498  0.715   1.438  0.712   1.811  0.644   2.395  0.680   2.048  0.654   1.694  0.672   1.741  0.683   1.502  0.670   1.763  0.675
20090301   1.989  0.662   1.398  0.651   1.823  0.627   2.145  0.632   1.603  0.642   1.107  0.635   1.487  0.630   1.283  0.663   1.591  0.651   1.223  0.669   1.812  0.628   1.464  0.642   1.387  0.626   1.493  0.646   1.690  0.623   1.279  0.677   1.243  0.772   1.431  0.633   1.515  0.654   1.384  0.628   1.754  0.641   1.539  0.681   1.806  0.637   1.079  0.642   1.720  0.638   1.841  0.629   1.653  0.623   1.903  0.617   2.028  0.616   2.133  0.610   1.901  0.655   1.652  0.646   1.777  0.660   1.130  0.636   1.780  0.638   1.371  0.636   1.706  0.665   1.918  0.644   1.230  0.643   2.000  0.646   2.039  0.651   1.369  0.642   1.468  0.629   1.589  0.615   1.201  0.652   1.993  0.664   1.332  0.567   1.755  0.637   1.369  0.628   2.174  0.668   1.614  0.637   1.350  0.656   2.161  0.635   1.225  0.615   1.795  0.637   1.926  0.664   0.973  0.695   1.960  0.632   2.180  0.689   2.047  0.640  -1.714  0.716   1.619  0.668   2.144  0.677   1.288  0.751   1.781  0.641   0.949  0.650   1.618  0.603   1.848  0.663   1.880 -0.710   1.809  0.660   1.860  0.611   2.214  0.691   1.549  0.721   2.208  0.712   2.027  0.700   1.386 -0.533   1.936  0.659   1.747  0.765   1.793  0.656   2.060  0.669   1.529  0.779   1.640  0.641   1.904  0.682   2.103  0.661   2.513  0.696   1.829  0.637  -1.549 -0.859   1.301  0.719   2.047  0.675   2.076  0.691   1.483  0.686   1.484  0.681   1.852  0.649   2.392  0.657   2.073  0.689   1.706  0.643   1.736  0.707   1.517  0.690   1.763  0.644
20090302   1.985  0.659   1.371  0.644   1.825  0.640   2.146  0.637   1.601  0.656   1.124  0.660   1.479  0.640   1.292  0.644   1.599  0.653   1.220  0.668   1.812  0.637   1.465  0.648   1.398  0.692   1.505  0.644   1.695  0.626   1.272  0.664   1.133  0.692   1.431  0.662   1.495  0.648   1.378  0.615   1.751  0.645   1.562  0.684   1.799  0.630   1.076  0.666   1.708  0.632   1.831  0.625   1.644  0.623   1.910  0.626   2.027  0.619   2.135  0.614   1.907  0.664   1.653  0.649   1.770  0.655   1.083  0.594   1.767  0.635   1.367  0.629   1.697  0.642   1.923  0.663   1.240  0.664   1.996  0.650   2.039  0.651   1.354  0.640   1.459  0.641   1.588  0.617   1.207  0.674   1.994  0.669   1.308  0.556   1.742  0.632   1.375  0.637   2.173  0.671   1.606  0.629   1.382  0.679   2.157  0.641   1.204  0.611   1.794  0.633  -1.957  0.687   0.996  0.606   1.978  0.641   2.182  0.695   2.056  0.671  -1.632  0.717  -1.560  0.641   2.129  0.666   1.283  0.732  -1.841  0.669   1.041  0.747   1.594  0.603  -1.787  0.610  -1.820  0.630   1.799  0.656   1.899  0.701   2.247  0.697   1.561  0.736   2.179  0.708   2.000  0.664   1.459  0.696   1.941  0.641   1.724  0.700   1.758  0.684   2.083  0.704   1.471  0.687  -1.549 -0.575  -1.875  0.647   2.099  0.656  -2.493  0.702  -1.797  0.615  -1.281  0.543   1.375  0.679   2.044  0.672   2.049  0.688   1.453  0.724   1.423  0.705   1.840  0.678  -2.408  0.681   2.051  0.630   1.757  0.663   1.714  0.664  -1.450  0.622   1.700  0.616
20090310   1.988  0.669   1.364  0.625   1.825  0.633   2.144  0.641   1.617  0.666   1.137  0.653   1.480  0.637   1.281  0.652   1.589  0.653   1.217  0.665   1.813  0.637   1.471  0.652   1.400  0.670   1.500  0.656   1.676  0.627   1.265  0.652   1.201  0.718   1.442  0.658   1.494  0.642   1.387  0.620   1.750  0.643   1.549  0.676   1.801  0.636   1.086  0.645   1.722  0.648   1.841  0.633   1.646  0.621   1.905  0.626   2.024  0.620   2.131  0.614   1.899  0.666   1.649  0.641   1.770  0.664   1.130  0.629   1.775  0.638   1.396  0.642   1.701  0.660   1.913  0.649   1.263  0.660   1.992  0.648   2.031  0.652   1.360  0.643   1.474  0.655   1.591  0.622   1.209  0.674   1.991  0.670   1.312  0.544   1.765  0.646   1.371  0.621   2.170  0.669   1.614  0.642   1.384  0.681   2.158  0.641   1.188  0.588   1.786  0.641   1.944  0.674   1.009  0.645   1.962  0.629   2.178  0.678   2.050  0.644   1.669  0.668   1.643  0.679   2.137  0.671   1.201  0.677   1.783  0.641   1.093  0.682   1.646  0.625   1.827  0.656   1.861  0.652   1.819  0.683   1.874  0.661   2.229  0.691   1.515  0.648   2.208  0.692   2.004  0.674   1.462  0.668   1.912  0.631   1.726  0.728   1.766  0.686   2.060  0.677   1.504  0.700   1.633  0.651   1.900  0.666   2.099  0.659   2.506  0.685   1.836  0.652   1.391  0.718   1.352  0.736   2.039  0.669   2.060  0.694   1.474  0.675   1.406  0.657   1.819  0.641   2.387  0.670   2.051  0.655   1.694  0.678   1.743  0.666   1.500  0.649   1.736  0.638
20090320   1.988  0.670   1.378  0.620   1.827  0.629   2.152  0.632   1.606  0.648   1.133  0.645   1.493  0.637   1.286  0.652   1.594  0.659   1.212  0.637   1.818  0.627   1.468  0.650   1.408  0.669   1.518  0.640   1.693  0.612   1.274  0.637   1.167  0.696   1.439  0.680   1.491  0.629   1.371  0.618   1.757  0.631   1.548  0.655   1.804  0.626   1.057  0.590   1.725  0.633   1.844  0.625   1.643  0.606   1.915  0.620   2.036  0.613   2.147  0.612   1.908  0.652   1.651  0.637   1.770  0.658   1.143  0.609   1.775  0.630   1.391  0.649   1.699  0.654   1.920  0.641   1.238  0.645   2.005  0.638   2.039  0.641   1.358  0.632   1.467  0.640   1.587  0.606   1.193  0.666   1.994  0.661   1.310  0.567   1.759  0.625   1.371  0.620   2.175  0.663   1.610  0.626   1.417  0.657   2.166  0.633   1.228  0.608   1.795  0.622   1.939  0.673   0.929  0.625   1.961  0.621   2.173  0.669   2.046  0.641   1.666  0.662   1.630  0.654   2.139  0.683   1.185  0.680   1.789  0.671   1.045  0.668   1.630  0.609   1.845  0.664   1.864  0.653   1.833  0.705   1.866  0.650   2.222  0.681   1.535  0.664   2.222  0.702   2.012  0.687   1.467  0.679   1.946  0.660   1.732  0.719   1.750  0.671   2.067  0.668   1.504  0.754   1.635  0.637   1.886  0.651   2.112  0.666   2.521  0.688   1.847  0.653   1.382  0.668   1.334  0.719   2.053  0.675   2.063  0.691   1.486  0.679   1.418  0.684   1.848  0.665   2.406  0.680   2.066  0.653   1.715  0.647   1.788  0.702   1.484  0.611   1.759  0.656
20090321   1.990 -0.703   1.378  0.687   1.827 -0.688   2.144  0.671   1.609  0.719   1.130  0.702   1.481 -0.685   1.308 -0.722   1.601 -0.714   1.228  0.717   1.814 -0.678   1.464 -0.692   1.405  0.699   1.507  0.688   1.688  0.660   1.288  0.713   1.314 -0.835   1.447  0.709   1.495  0.699   1.378  0.674   1.753 -0.698   1.559  0.735   1.808 -0.691   1.057  0.677   1.725 -0.701   1.839 -0.678   1.647  0.670   1.911 -0.678   2.033 -0.673   2.142 -0.665   1.910 -0.712   1.646  0.680   1.772 -0.700   1.097  0.636   1.775  0.679   1.380  0.679   1.696  0.690   1.924 -0.715   1.255  0.714   2.008 -0.709   2.039 -0.702   1.346  0.678   1.473 -0.698   1.594  0.668   1.201  0.691   1.995 -0.713   1.312  0.601   1.747  0.669   1.375  0.666   2.179 -0.706   1.600  0.662   1.391  0.716   2.165 -0.679   1.182  0.629   1.798  0.706   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
20090409   1.983  0.647   1.378  0.615   1.823  0.615   2.142  0.620   1.605  0.643   1.146  0.631   1.479  0.623   1.301  0.647   1.594  0.642   1.217  0.643   1.806  0.616   1.480  0.638   1.401  0.641   1.486  0.629   1.688  0.610   1.286  0.640   1.212  0.717   1.449  0.645   1.501  0.628   1.395  0.616   1.748  0.629   1.545  0.670   1.799  0.618   1.061  0.618   1.712  0.623   1.840  0.619   1.646  0.602   1.897  0.608   2.028  0.602   2.129  0.594   1.903  0.647   1.649  0.628   1.766  0.641   1.124  0.615   1.771  0.620   1.391  0.623   1.701  0.638   1.916  0.638   1.265  0.645   1.995  0.636   2.031  0.633   1.371  0.630   1.464  0.628   1.590  0.602   1.190  0.621   1.991  0.653   1.352  0.561   1.741  0.615   1.377  0.612   2.171  0.655   1.615  0.614   1.356  0.668   2.159  0.621   1.243  0.595   1.783  0.617   1.935  0.646   0.969  0.575   1.951  0.609   2.182  0.663   2.047  0.621   1.661  0.640   1.646  0.674   2.138  0.652   1.185  0.606   1.797  0.635   1.061  0.641   1.656  0.609   1.832  0.635   1.865  0.631   1.848  0.660   1.872  0.638   2.224  0.677   1.538  0.604   2.208  0.675   2.008  0.659   1.470  0.628   1.921  0.610   1.740  0.726   1.766  0.637   2.065  0.644   1.507  0.665   1.628  0.619   1.903  0.640   2.102  0.629   2.516  0.671   1.828  0.617   1.365  0.651   1.301  0.665   2.043  0.646   2.066  0.674   1.452  0.654   1.459  0.681   1.819  0.619   2.384  0.647   2.062  0.641   1.710  0.657   1.724  0.611   1.530  0.619   1.816  0.721
20090410   1.980  0.644   1.371  0.611   1.820  0.605   2.143  0.617   1.599  0.629   1.133  0.619   1.486  0.616   1.292  0.641   1.600  0.641   1.220  0.641   1.814  0.617   1.470  0.628   1.420  0.664   1.477  0.618   1.688  0.606   1.272  0.625   1.167  0.688   1.446  0.638   1.508  0.620   1.401  0.615   1.751  0.623   1.540  0.662   1.802  0.613   1.079  0.616   1.713  0.617   1.836  0.612   1.649  0.601   1.903  0.608   2.020  0.595   2.131  0.590   1.898  0.641   1.650  0.625   1.768  0.637   1.121  0.598   1.774  0.624   1.386  0.609   1.697  0.637   1.912  0.627   1.253  0.630   1.994  0.630   2.030  0.629   1.356  0.611   1.474  0.627   1.589  0.599   1.199  0.627   1.989  0.649   1.346  0.543   1.736  0.606   1.382  0.619   2.172  0.653   1.616  0.611   1.364  0.664   2.158  0.619   1.215  0.576   1.780  0.609   1.928  0.645   0.973  0.589   1.954  0.604   2.180  0.665   2.050  0.621   1.655  0.632   1.643  0.657   2.138  0.659   1.146  0.606   1.790  0.642   1.076  0.632   1.647  0.603   1.834  0.626   1.865  0.636   1.835  0.654   1.869  0.628   2.226  0.668   1.537  0.645   2.205  0.672   2.004  0.654   1.473  0.661   1.917  0.606   1.726  0.698   1.769  0.649   2.063  0.642   1.480  0.662   1.638  0.638   1.899  0.636   2.099  0.628   2.516  0.664   1.839  0.628   1.406  0.691   1.272  0.622   2.039  0.642   2.060  0.668   1.464  0.650   1.435  0.669   1.819  0.612   2.387  0.648   2.062  0.638   1.697  0.637   1.740  0.626   1.518  0.628   1.790  0.679
20090411   1.987  0.657   1.365  0.628   1.818  0.624   2.147  0.627   1.581  0.633   1.133  0.629   1.490  0.637   1.299  0.655   1.590  0.651   1.220  0.665   1.813  0.625   1.465  0.630   1.408  0.656   1.480  0.630   1.682  0.621   1.301  0.644   1.173  0.685   1.453  0.668   1.510  0.647   1.386  0.624   1.748  0.637   1.540  0.671   1.804  0.631   1.057  0.603   1.720  0.637   1.842  0.625   1.655  0.621   1.904  0.624   2.017  0.608   2.125  0.604   1.900  0.654   1.643  0.629   1.773  0.649   1.093  0.579   1.777  0.636   1.405  0.640   1.695  0.645   1.912  0.644   1.243  0.654   2.003  0.653   2.033  0.645   1.375  0.632   1.470  0.641   1.589  0.619   1.179  0.641   1.992  0.662   1.339  0.562   1.746  0.627   1.369  0.618   2.167  0.658   1.607  0.625   1.378  0.708   2.159  0.627   1.245  0.616   1.775  0.622   1.934  0.666   0.996  0.638   1.959  0.628   2.175  0.678   2.050  0.649   1.658  0.677   1.631  0.685   2.137  0.668   1.196  0.653   1.788  0.637   1.064  0.690   1.651  0.641   1.829  0.654   1.868  0.672   1.834  0.690   1.866  0.655   2.220  0.688   1.539  0.613   2.211  0.704   2.016  0.700   1.459  0.644   1.917  0.642   1.722  0.700   1.778  0.685   2.063  0.675   1.518  0.737   1.655  0.688   1.906  0.679   2.105  0.662   2.516  0.688   1.857  0.678   1.384  0.678   1.288  0.645   2.032  0.678   2.066  0.696   1.453  0.645   1.446  0.707   1.823  0.631   2.387  0.660   2.069  0.656   1.711  0.641   1.751  0.666   1.530  0.670   1.821  0.717
20090415   1.979  0.658   1.384  0.650   1.819  0.629   2.143  0.631   1.592  0.648   1.161  0.669   1.491  0.637   1.283  0.665   1.593  0.654   1.228  0.672   1.813  0.627   1.462  0.641   1.405  0.655   1.487  0.650   1.683  0.617   1.303  0.670   1.190  0.702   1.428  0.653   1.491  0.636   1.387  0.626   1.749  0.643   1.549  0.687   1.807  0.636   1.072  0.608   1.724  0.641   1.844  0.632   1.646  0.615   1.903  0.621   2.023  0.615   2.135  0.611   1.905  0.659   1.651  0.642   1.766  0.650   1.090  0.593   1.772  0.630   1.380  0.620   1.694  0.651   1.921  0.653   1.235  0.647   1.999  0.649   2.033  0.648   1.371  0.641   1.464  0.645   1.589  0.620   1.182  0.636   1.994  0.668   1.339  0.556   1.749  0.635   1.369  0.620   2.173  0.663   1.616  0.635   1.378  0.681   2.157  0.631   1.188  0.594   1.788  0.637   1.930  0.661   0.996  0.629   1.955  0.617   2.177  0.673   2.045  0.645   1.665  0.671   1.648  0.697   2.135  0.666   1.137  0.599   1.783  0.633   1.021  0.627   1.661  0.631   1.838  0.662   1.857  0.648   1.831  0.686   1.877  0.658   2.220  0.679   1.535  0.644   2.207  0.702   2.009  0.690   1.483  0.654   1.922  0.635   1.736  0.730   1.766  0.688   2.071  0.676   1.529  0.729   1.631  0.676   1.892  0.663   2.101  0.647   2.518  0.688   1.833  0.632   1.433  0.706   1.270  0.669   2.039  0.676   2.070  0.703   1.436  0.648   1.473  0.702   1.814  0.645   2.382  0.666   2.072  0.653   1.719  0.666   1.717  0.637   1.526  0.672   1.829  0.681
20090419   1.985  0.650   1.378  0.623   1.824  0.615   2.148  0.621   1.607  0.650   1.111  0.641   1.494  0.631   1.292  0.650   1.602  0.646   1.243  0.663   1.818  0.620   1.465  0.628   1.430  0.687   1.495  0.627   1.676  0.600   1.281  0.638   1.143  0.670   1.431  0.643   1.509  0.636   1.398  0.625   1.755  0.626   1.542  0.676   1.805  0.619   1.097  0.632   1.725  0.636   1.844  0.620   1.647  0.600   1.903  0.606   2.028  0.603   2.133  0.595   1.906  0.652   1.652  0.627   1.781  0.648   1.185  0.648   1.777  0.622   1.367  0.604   1.701  0.642   1.924  0.644   1.267  0.657   2.004  0.641   2.036  0.638   1.371  0.630   1.484  0.645   1.599  0.610   1.190  0.627   1.995  0.653   1.354  0.563   1.733  0.608   1.367  0.616   2.176  0.656   1.605  0.617   1.380  0.679   2.162  0.618   1.182  0.594   1.797  0.625   1.933  0.653   1.033  0.631   1.964  0.623   2.174  0.665   2.044  0.629   1.651  0.646   1.627  0.693   2.139  0.661   1.146  0.617   1.787  0.616   1.037  0.622   1.643  0.616   1.834  0.648   1.870  0.651   1.841  0.681   1.870  0.643   2.220  0.669   1.522  0.643   2.215  0.700   2.016  0.685   1.467  0.695   1.928  0.619   1.707  0.683   1.746  0.671   2.075  0.650   1.531  0.710   1.640  0.659   1.904  0.650   2.109  0.641   2.517  0.676   1.835  0.635   1.428  0.703   1.326  0.719   2.045  0.666   2.066  0.684   1.470  0.688   1.426  0.663   1.829  0.633   2.395  0.664   2.061  0.624   1.673  0.637   1.736  0.638   1.480  0.622   1.815  0.601
20090422   1.983  0.674   1.377  0.657   1.822  0.641   2.147  0.645   1.612  0.675   1.146  0.663   1.489  0.648   1.299  0.684   1.602  0.677   1.223  0.685   1.815  0.647   1.471  0.660   1.410  0.696   1.481  0.657   1.675  0.628   1.245  0.655   1.188  0.725   1.435  0.664   1.516  0.664   1.403  0.641   1.757  0.660   1.546  0.702   1.802  0.646   1.068  0.638   1.722  0.661   1.831  0.642   1.653  0.633   1.900  0.637   2.024  0.635   2.130  0.624   1.898  0.672   1.651  0.652   1.773  0.666   1.161  0.648   1.772  0.648   1.386  0.670   1.699  0.658   1.918  0.670   1.253  0.672   1.997  0.666   2.031  0.664   1.362  0.656   1.474  0.656   1.583  0.626   1.158  0.637   1.995  0.685   1.342  0.577   1.733  0.638   1.360  0.625   2.174  0.678   1.614  0.647   1.348  0.666   2.158  0.646   1.173  0.588   1.796  0.668   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
20090426   1.984  0.659   1.373  0.609   1.826  0.617   2.145  0.626   1.601  0.637   1.111  0.609   1.489  0.619   1.272  0.640   1.594  0.643   1.223  0.644   1.814  0.620   1.467  0.631   1.412  0.651   1.498  0.648   1.688  0.617   1.272  0.627   1.258  0.738   1.442  0.638   1.501  0.632   1.403  0.622   1.758  0.636   1.534  0.652   1.803  0.621   1.090  0.628   1.709  0.622   1.845  0.621   1.652  0.606   1.905  0.612   2.030  0.606   2.130  0.594   1.904  0.652   1.651  0.630   1.771  0.645   1.114  0.600   1.776  0.629   1.389  0.626   1.704  0.646   1.916  0.635   1.228  0.617   2.002  0.637   2.037  0.633   1.352  0.617   1.473  0.631   1.594  0.608   1.204  0.643   1.995  0.661   1.337  0.554   1.754  0.625   1.378  0.616   2.175  0.659   1.623  0.628   1.395  0.682   2.161  0.629   1.233  0.602   1.783  0.609   1.941  0.658   1.041  0.651   1.963  0.619   2.174  0.665   2.046  0.627   1.666  0.649   1.609  0.644   2.132  0.654   1.193  0.610   1.774  0.629   1.025  0.625   1.637  0.614   1.840  0.647   1.867  0.641   1.824  0.666   1.868  0.631   2.232  0.679   1.543  0.646   2.215  0.682   2.025  0.668   1.468  0.696   1.911  0.612   1.703  0.699   1.784  0.675   2.066  0.643   1.465  0.672   1.640  0.641   1.896  0.637   2.098  0.642   2.516  0.675   1.833  0.641   1.386  0.674   1.352  0.678   2.051  0.653   2.069  0.682   1.479  0.664   1.412  0.647   1.821  0.624   2.390  0.664   2.065  0.640   1.682  0.628   1.732  0.630   1.494  0.611   1.781  0.593
20090427   1.982  0.659   1.371  0.620   1.822  0.622   2.152  0.630   1.606  0.640   1.143  0.620   1.467  0.620   1.286  0.627   1.612  0.663   1.185  0.635   1.814  0.622   1.481  0.647   1.401  0.655   1.494  0.641   1.692  0.605   1.255  0.629   1.114  0.651   1.453  0.652   1.494  0.650   1.398  0.631   1.757  0.641   1.566  0.682   1.805  0.629   1.083  0.630   1.718  0.627   1.841  0.621   1.640  0.611   1.909  0.616   2.034  0.611   2.139  0.608   1.910  0.658   1.652  0.641   1.775  0.656   1.121  0.624   1.773  0.629   1.393  0.623   1.701  0.652   1.916  0.637   1.240  0.637   2.003  0.646   2.037  0.643   1.354  0.626   1.477  0.636   1.595  0.618   1.173  0.611   1.993  0.665   1.320  0.547   1.747  0.622   1.371  0.612   2.174  0.660   1.599  0.616   1.393  0.677   2.163  0.631   1.243  0.626   1.793  0.637   1.939  0.660   0.991  0.600   1.960  0.615   2.169  0.668   2.052  0.636   1.657  0.651   1.613  0.644   2.135  0.666   1.190  0.636   1.786  0.655   1.064  0.659   1.649  0.621   1.839  0.645   1.876  0.648   1.837  0.677   1.874  0.649   2.230  0.679   1.528  0.637   2.215  0.691   2.024  0.676   1.467  0.690   1.908  0.616   1.727  0.708   1.785  0.676   2.085  0.673   1.530  0.740   1.622  0.652   1.895  0.643   2.090  0.641   2.522  0.678   1.825  0.648   1.396  0.675   1.340  0.696   2.046  0.663   2.069  0.687   1.470  0.675   1.420  0.656   1.825  0.635   2.389  0.668   2.070  0.655   1.678  0.623   1.744  0.652   1.484  0.609   1.777  0.623
20090508   1.979  0.643   1.375  0.620   1.821  0.608   2.142  0.617   1.595  0.623   1.137  0.632   1.486  0.617   1.290  0.640   1.586  0.637   1.196  0.632   1.814  0.619   1.468  0.643   1.417  0.655   1.470  0.616   1.688  0.609   1.288  0.645   1.182  0.715   1.456  0.640   1.504  0.635   1.395  0.619   1.749  0.620   1.551  0.668   1.797  0.611   1.057  0.594   1.721  0.629   1.838  0.609   1.643  0.602   1.906  0.610   2.020  0.601   2.128  0.592   1.900  0.641   1.648  0.619   1.760  0.628   1.100  0.586   1.777  0.623   1.369  0.600   1.701  0.641   1.921  0.637   1.255  0.643   1.995  0.627   2.031  0.628   1.356  0.613   1.467  0.628   1.590  0.599   1.179  0.624   1.991  0.653   1.324  0.550   1.743  0.614   1.377  0.603   2.172  0.654   1.613  0.624   1.375  0.663   2.159  0.622   1.173  0.558   1.780  0.606   1.924  0.649   0.996  0.624   1.961  0.615   2.178  0.665   2.050  0.627   1.670  0.650   1.628  0.657   2.138  0.659   1.267  0.668   1.798  0.647   1.009  0.574   1.605  0.571   1.838  0.641   1.866  0.629   1.774  0.617   1.864  0.635   2.218  0.678   1.544  0.650   2.207  0.680   2.004  0.660   1.412  0.598   1.921  0.623   1.724  0.706   1.750  0.637   2.080  0.662   1.504  0.681   1.638  0.632   1.899  0.644   2.107  0.640   2.521  0.672   1.856  0.640   1.406  0.686   1.316  0.708   2.046  0.660   2.056  0.664   1.480  0.685   1.435  0.692   1.830  0.627   2.391  0.658   2.069  0.653   1.688  0.646   1.727  0.635   1.498  0.598   1.811  0.714
20090513   1.982  0.653   1.377  0.632   1.824  0.616   2.142  0.619   1.609  0.640   1.104  0.582   1.480  0.625   1.276  0.641   1.599  0.650   1.179  0.623   1.816  0.621   1.462  0.631   1.389  0.662   1.493  0.629   1.679  0.603   1.265  0.644   1.243  0.750   1.446  0.650   1.495  0.629   1.395  0.630   1.757  0.636   1.545  0.671   1.804  0.620   1.079  0.627   1.713  0.622   1.842  0.619   1.645  0.610   1.908  0.613   2.034  0.608   2.146  0.604   1.904  0.648   1.653  0.635   1.762  0.646   1.097  0.582   1.777  0.629   1.373  0.610   1.704  0.647   1.918  0.638   1.248  0.645   1.998  0.636   2.037  0.640   1.356  0.632   1.474  0.644   1.589  0.601   1.179  0.626   1.992  0.658   1.330  0.543   1.747  0.621   1.365  0.612   2.173  0.656   1.609  0.621   1.371  0.668   2.162  0.624   1.215  0.589   1.787  0.612   1.936  0.656   1.041  0.653   1.965  0.625  -2.162  0.661   2.047  0.622   1.672  0.650   1.617  0.661   2.136  0.662   1.215  0.721   1.799  0.627   1.049  0.644   1.621  0.586   1.841  0.642   1.870  0.641   1.819  0.650   1.877  0.641   2.239  0.695   1.526  0.658   2.208  0.682   2.005  0.661   1.444  0.651   1.913  0.628   1.734  0.724   1.756  0.659   2.071  0.650   1.461  0.648   1.637  0.641   1.907  0.647   2.103  0.633   2.519  0.674   1.849  0.640   1.431  0.696  -1.477 -0.981   2.051  0.650   2.071  0.676   1.483  0.673   1.430  0.666   1.832  0.629   2.388  0.657   2.063  0.646   1.699  0.665   1.767  0.656   1.493  0.608   1.753  0.656
20090519   1.980  0.651   1.360  0.597   1.823  0.613   2.149  0.624   1.614  0.642   1.137  0.615   1.479  0.624   1.312  0.657   1.597  0.641   1.204  0.637   1.814  0.615   1.473  0.636   1.403  0.640   1.480  0.629   1.698  0.614   1.272  0.627   1.209  0.706   1.455  0.643   1.491  0.627   1.398  0.616   1.752  0.627   1.534  0.653   1.803  0.615   1.053  0.582   1.707  0.610   1.843  0.620   1.646  0.601   1.899  0.604   2.027  0.599   2.131  0.591   1.906  0.649   1.648  0.619   1.768  0.640   1.114  0.602   1.780  0.627   1.389  0.621   1.700  0.644   1.917  0.631   1.243  0.623   2.002  0.633   2.036  0.629   1.362  0.628   1.471  0.628   1.590  0.603   1.188  0.610   1.995  0.657   1.348  0.556   1.747  0.618   1.389  0.610   2.175  0.657   1.615  0.619   1.356  0.657   2.165  0.622   1.228  0.594   1.782  0.613   1.934  0.648   0.987  0.624   1.957  0.616   2.189  0.668   2.056  0.625   1.680  0.659   1.623  0.666   2.143  0.663   1.328  0.668   1.799  0.660   1.061  0.632   1.574  0.556   1.827  0.625   1.880  0.655   1.783  0.631   1.855  0.610   2.244  0.730   1.538  0.747   2.211  0.671   2.002  0.649   1.438  0.680   1.911  0.636   1.747  0.774   1.768  0.646   2.081  0.648   1.517  0.706   1.641  0.630   1.903  0.625   2.105  0.633   2.522  0.668   1.834  0.635   1.455  0.724   1.332  0.688   2.051  0.645   2.065  0.669   1.491  0.664   1.428  0.651   1.825  0.617   2.391  0.661   2.063  0.696   1.718 -0.771   1.742  0.630   1.518  0.617   1.724  0.647
20090525   1.978  0.645   1.378  0.629   1.827  0.611   2.143  0.620   1.607  0.638   1.124  0.605  -1.509  0.638   1.276  0.646   1.605  0.659   1.199  0.614   1.815  0.620   1.465  0.625   1.400  0.632   1.486  0.620   1.686  0.608   1.297  0.644   1.158  0.677   1.444  0.678   1.470  0.586   1.401  0.626   1.757  0.635   1.540  0.673   1.800  0.610   1.068  0.599   1.713  0.623   1.839  0.608   1.655  0.604   1.903  0.602   2.024  0.595   2.128  0.593   1.906  0.650   1.645  0.628   1.776  0.641   1.161  0.635   1.778  0.623   1.391  0.642   1.700  0.632   1.919  0.632  -1.196  0.598   2.005  0.635   2.038  0.628   1.382  0.640   1.468  0.637   1.590  0.599   1.164  0.605   1.993  0.656   1.348  0.569   1.743  0.617   1.378  0.615   2.170  0.653   1.618  0.620   1.384  0.682   2.161  0.626   1.253  0.609   1.792  0.620   1.932  0.648   0.982  0.616   1.966  0.615   2.184  0.659   2.051  0.623   1.690  0.659   1.603  0.649   2.139  0.657   1.290  0.677   1.795  0.670   1.025  0.609   1.576  0.561   1.845  0.632   1.863  0.637   1.830  0.678   1.865  0.601   2.239  0.685   1.525  0.623   2.211  0.670   1.993  0.646   1.386  0.591   1.913  0.615   1.746  0.732   1.763  0.646   2.076  0.646   1.518  0.702   1.653  0.637   1.908  0.646   2.109  0.627   2.519  0.666   1.858  0.645   1.450  0.728   1.305  0.658   2.053  0.653   2.070  0.676   1.495  0.658   1.458  0.699   1.835  0.624   2.395  0.651   2.069  0.642   1.720  0.675   1.772  0.659   1.517  0.608   1.713  0.626
20090526   1.969  0.646   1.360  0.603   1.821  0.616   2.138  0.619   1.612  0.654   1.117  0.622   1.474  0.614   1.308  0.657  -1.630  0.677  -1.295  0.731   1.818  0.627   1.449  0.644  -1.310 -0.581   1.507  0.644  -1.704  0.622   1.274  0.684   1.076  0.614   1.461  0.641   1.464  0.641   1.362  0.579   1.756  0.628   1.528  0.644   1.801  0.620   1.064  0.637   1.708  0.629   1.828  0.609   1.650  0.605   1.905  0.616   2.036  0.606   2.135  0.597   1.913  0.658   1.643  0.614  -1.740  0.635   1.130  0.654   1.769  0.627   1.365  0.590   1.708  0.641   1.922  0.637   1.207  0.603   1.995  0.633   2.039  0.638   1.380  0.651   1.459  0.631   1.584  0.606   1.179  0.622   1.992  0.653   1.312  0.556   1.762  0.640   1.354  0.600   2.175  0.657   1.619  0.628   1.354  0.645   2.157  0.616   1.243  0.642   1.783  0.618   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
20090601   1.980  0.643   1.371  0.616   1.827  0.614   2.145  0.619   1.612  0.641   1.127  0.619   1.481  0.616   1.286  0.637   1.605  0.648   1.204  0.631   1.813  0.620   1.476  0.638   1.410  0.668   1.493  0.640   1.692  0.604   1.253  0.621   1.176  0.686   1.450  0.642   1.516  0.645   1.398  0.626   1.754  0.630   1.542  0.669   1.804  0.617   1.061  0.609   1.710  0.625   1.836  0.610   1.647  0.601   1.904  0.612   2.030  0.600   2.135  0.595   1.903  0.645   1.649  0.624   1.772  0.641   1.117  0.601   1.777  0.620   1.380  0.608   1.702  0.644   1.915  0.632   1.238  0.630   1.998  0.636   2.039  0.637   1.354  0.615   1.480  0.629   1.589  0.595   1.223  0.637   1.993  0.653   1.337  0.550   1.747  0.617   1.378  0.609   2.176  0.657   1.621  0.618   1.365  0.675   2.162  0.620   1.248  0.595   1.787  0.618   1.935  0.648   1.083  0.663   1.975  0.619   2.182  0.661   2.044  0.622   1.666  0.656   1.607  0.644   2.135  0.652   1.292  0.693   1.790  0.649   1.072  0.626   1.617  0.601   1.838  0.644   1.856  0.631   1.878  0.696   1.872  0.625   2.239  0.673   1.534  0.638   2.213  0.674   1.996  0.654  -1.340  0.594   1.926  0.615   1.708  0.699   1.775  0.649   2.081  0.654   1.515  0.710   1.619  0.635   1.896  0.633   2.104  0.637   2.518  0.664   1.855  0.630   1.408  0.681   1.314  0.661   2.047  0.647   2.073  0.675   1.510  0.669   1.447  0.687   1.839  0.640   2.384  0.649   2.058  0.641   1.695  0.619   1.769  0.651   1.500  0.624   1.696  0.593
20090625   1.976  0.647   1.350  0.619   1.834  0.624   2.146  0.623   1.589  0.633   1.137  0.651   1.470  0.628   1.276  0.619   1.586  0.641  -1.127  0.587   1.818  0.629   1.465  0.630   1.403  0.653   1.484  0.619   1.685  0.606   1.228  0.576   1.149  0.693   1.474  0.671   1.507  0.643   1.384  0.617   1.752  0.635   1.537  0.655   1.806  0.622   1.068  0.646   1.702  0.611   1.839  0.631   1.655  0.613   1.893  0.606   2.020  0.601   2.131  0.599   1.904  0.653   1.641  0.623   1.771  0.661   1.137  0.630   1.780  0.636   1.386  0.643   1.700  0.651   1.929  0.650   1.255  0.666   2.001  0.635   2.035  0.636   1.346  0.624   1.458  0.621   1.590  0.612   1.196  0.644   1.994  0.651   1.346  0.540  -1.784  0.657   1.356  0.594   2.181  0.665   1.622  0.636   1.352  0.632   2.161  0.626   1.201  0.587   1.796  0.624   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
20090626   1.970  0.643   1.384  0.611   1.832  0.617   2.147  0.618   1.609  0.633   1.097  0.611   1.484  0.610   1.303  0.632   1.593  0.641   1.243  0.654   1.818  0.620   1.479  0.631   1.406  0.673   1.477  0.619   1.681  0.594   1.276  0.661   1.258  0.759   1.430  0.658   1.486  0.618   1.384  0.600   1.754  0.628   1.537  0.649   1.801  0.616   1.053  0.603   1.725  0.633   1.839  0.611   1.649  0.599   1.901  0.603   2.037  0.609   2.131  0.592   1.908  0.653   1.648  0.622   1.766  0.645   1.127  0.605   1.775  0.619   1.375  0.620   1.711  0.650   1.923  0.631   1.245  0.620   2.011  0.640   2.041  0.632   1.369  0.623   1.462  0.629   1.600  0.600   1.167  0.630   1.999  0.663   1.356  0.567   1.756  0.625   1.358  0.592   2.171  0.653   1.618  0.620   1.403  0.694   2.165  0.619   1.217  0.592   1.787  0.602   1.928  0.643   0.929  0.569   1.971  0.616   2.185  0.660   2.051  0.622   1.674  0.652   1.640  0.671   2.136  0.663   1.100  0.575   1.797  0.640  -1.236  0.724  -1.891  0.646   1.832  0.623   1.850  0.629  -1.952  0.635  -1.974 -0.823   2.260  0.696   1.520  0.625   2.218  0.682  -2.039  0.707  -1.290 -0.545   1.934  0.644   1.717  0.728   1.780  0.659   2.078  0.649   1.498  0.700   1.676  0.663   1.887  0.618   2.114  0.642   2.517  0.669   1.849  0.633   1.462  0.762   1.235  0.655   2.029  0.640   2.052  0.668   1.455  0.623   1.452  0.653   1.853  0.628   2.389  0.646   2.054  0.638   1.687  0.654  -1.806  0.629   1.515  0.620  -1.560 -0.494
20090907   1.962  0.642   1.360  0.603   1.826  0.619   2.146  0.628   1.620  0.662   1.114  0.622   1.479  0.624   1.281  0.641   1.602  0.655   1.220  0.656   1.816  0.627   1.471  0.637   1.398  0.666   1.486  0.612   1.689  0.617   1.299  0.654   1.255  0.748   1.449  0.650   1.509  0.641   1.369  0.600   1.751  0.632   1.544  0.660   1.804  0.624   1.057  0.600   1.716  0.624   1.845  0.625   1.650  0.609   1.904  0.614   2.028  0.611   2.137  0.606   1.911  0.664   1.656  0.640   1.777  0.653   1.117  0.604   1.780  0.628   1.371  0.620   1.699  0.649   1.924  0.643   1.265  0.642   2.007  0.641   2.040  0.637   1.367  0.633   1.474  0.637   1.598  0.620   1.212  0.648   1.994  0.658   1.332  0.542   1.756  0.624   1.362  0.611   2.175  0.661   1.616  0.621   1.380  0.662   2.163  0.629   1.235  0.620   1.803  0.622   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
20090916   1.966  0.646   1.406  0.660   1.810  0.599   2.150  0.628   1.616  0.652   1.079  0.615   1.474  0.606   1.255  0.613   1.593  0.643   1.161  0.562   1.821  0.612  -1.423  0.604   1.433  0.666   1.489  0.625   1.690  0.615   1.314  0.652   1.176  0.714   1.438  0.650   1.509  0.619   1.371  0.612   1.742  0.609   1.554  0.685   1.799  0.611  -1.140  0.668  -1.679  0.576   1.838  0.611  -1.624  0.572   1.899  0.592   2.027  0.587   2.142  0.600   1.914  0.653  -1.662  0.636   1.756  0.628   1.121  0.613   1.771  0.613  -1.339 -0.571   1.700  0.628   1.916  0.624  -1.299  0.719   1.997  0.627   2.027  0.627   1.378  0.629   1.470  0.633   1.607  0.633   1.161  0.583   1.997  0.652   1.334  0.524  -1.797  0.648   1.346  0.568   2.167  0.649   1.616  0.641   1.395  0.637   2.155  0.615   1.190 -0.502  -1.831  0.633   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
20090917   1.970  0.643   1.386  0.606   1.822  0.606   2.140  0.618   1.605  0.626   1.140  0.628   1.489  0.621   1.283  0.625   1.593  0.637   1.196  0.640   1.813  0.614   1.471  0.630   1.405  0.637   1.489  0.628   1.682  0.602   1.258  0.615   1.127  0.658   1.426  0.632   1.491  0.608   1.403  0.621   1.751  0.626   1.540  0.662   1.800  0.616   1.064  0.600   1.707  0.611   1.841  0.614   1.643  0.597   1.894  0.591   2.022  0.594   2.131  0.593   1.898  0.644   1.650  0.616   1.760  0.635   1.127  0.593   1.771  0.618   1.350  0.573   1.698  0.637   1.913  0.631   1.253  0.628   1.993  0.623   2.031  0.626   1.375  0.633   1.487  0.640   1.594  0.594   1.152  0.594   1.990  0.650   1.332  0.529   1.743  0.612   1.367  0.608   2.168  0.651   1.625  0.623   1.356  0.652   2.146  0.618   1.320  0.641   1.792  0.610   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
20091219   1.988  0.678   1.377  0.681   1.822  0.668   2.140  0.653   1.600  0.679   1.143  0.694   1.476  0.662   1.299  0.696   1.593  0.677   1.190  0.676   1.809  0.655   1.477  0.668   1.417  0.697   1.479  0.666   1.683  0.636   1.276  0.702   1.182  0.728   1.459  0.692   1.505  0.674   1.384  0.653   1.746  0.670   1.550  0.714   1.796  0.660   1.090  0.675   1.710  0.665   1.837  0.658   1.649  0.646   1.899  0.652   2.031  0.650   2.122  0.637   1.893  0.676   1.651  0.668   1.768  0.678   1.117  0.627   1.763  0.656   1.395  0.665   1.700  0.673   1.912  0.692   1.235  0.672   1.986  0.676   2.026  0.678   1.360  0.668   1.470  0.666   1.591  0.647   1.220  0.671   1.989  0.688   1.324  0.562   1.758  0.661   1.382  0.638   2.168  0.688   1.623  0.657   1.350  0.679   2.155  0.657   1.240  0.635   1.783  0.678   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
20100116   1.991 -0.710   1.389 -0.745   1.827 -0.696   2.144 -0.676   1.626 -0.727   1.127  0.701   1.484 -0.697   1.292  0.714   1.607 -0.714   1.215  0.720   1.818 -0.685   1.471 -0.697   1.418  0.720   1.493  0.688   1.691 -0.672   1.297 -0.737   1.196  0.762   1.452 -0.732   1.495 -0.717   1.380  0.678   1.756 -0.707   1.556  0.736   1.803 -0.695   1.079  0.666   1.727 -0.706   1.836 -0.681   1.641 -0.672   1.908 -0.685   2.037 -0.680   2.124 -0.663   1.901  0.705   1.656 -0.690   1.774 -0.709   1.107  0.648   1.780 -0.688   1.386  0.671   1.706 -0.696   1.918 -0.725   1.250  0.726   2.003 -0.715   2.035 -0.710   1.360 -0.694   1.468 -0.694   1.592  0.681   1.207  0.710   1.995 -0.719   1.303  0.580   1.765 -0.692   1.380 -0.681   2.175 -0.712   1.615  0.674   1.373  0.719   2.160 -0.680   1.201  0.641   1.796 -0.716   1.939 -0.716   0.969  0.674   1.969 -0.685   2.176 -0.720   2.048 -0.707   1.671 -0.727   1.633  0.723   2.141 -0.708   1.265  0.747   1.792  0.678   1.140  0.763   1.655 -0.718   1.842 -0.734   1.865 -0.713   1.806  0.743   1.893 -0.765   2.239  0.724   1.572  0.719   2.213 -0.759   2.019 -0.759   1.497  0.761   1.925  0.673   1.725  0.744   1.770 -0.757   2.075 -0.760   1.481  0.780   1.620  0.720   1.894 -0.741   2.101 -0.707   2.509 -0.725   1.828  0.686   1.444  0.812   1.378  0.824   2.044 -0.747   2.069 -0.759   1.487  0.747   1.412  0.708   1.834 -0.708   2.395 -0.718   2.041  0.701   1.730  0.715   1.727 -0.742   1.465  0.698   1.744  0.719
20100124   1.989  0.652   1.367  0.637   1.825  0.617   2.145  0.629   1.598  0.636   1.114  0.649   1.477  0.626   1.301  0.650   1.587  0.638   1.199  0.606   1.816  0.624   1.476  0.643   1.400  0.650   1.477  0.617   1.681  0.616   1.281  0.651   1.140  0.694   1.433  0.645   1.505  0.630   1.386  0.617   1.750  0.629   1.544  0.684   1.800  0.623   1.072  0.637   1.719  0.627   1.835  0.615   1.655  0.616   1.905  0.614   2.026  0.608   2.128  0.599   1.901  0.652   1.654  0.627   1.768  0.644   1.127  0.616   1.774  0.632   1.382  0.643   1.704  0.646   1.916  0.644   1.255  0.647   1.988  0.636   2.034  0.641   1.377  0.642   1.473  0.637   1.602  0.610   1.149  0.598   1.984  0.651   1.320  0.521   1.736  0.618   1.371  0.624   2.165  0.658   1.617  0.628   1.378  0.672   2.155  0.625   1.228  0.599   1.792  0.627   1.938  0.665   1.000  0.597   1.967  0.620   2.173  0.664   2.038  0.631   1.668  0.656   1.629  0.679   2.140  0.659   1.201  0.644   1.790 -0.697   1.083  0.675   1.656  0.622   1.827  0.637   1.851  0.637   1.816  0.669   1.898  0.674   2.247 -0.854   1.602 -0.916   2.212  0.688   1.997  0.666   1.491  0.688   1.924  0.671   1.725 -0.909   1.757  0.653   2.058  0.666   1.533  0.703   1.624  0.632   1.891  0.648   2.100  0.645   2.511  0.677   1.862  0.660   1.410  0.696   1.389  0.740   2.050  0.670   2.062  0.685   1.465  0.665   1.435  0.678   1.825  0.635   2.386  0.661   2.041  0.645   1.722  0.708   1.740  0.651   1.512  0.652   1.761  0.668
20100126   1.985  0.698   1.369  0.702   1.822  0.687   2.141 -0.678   1.616  0.715   1.140  0.688   1.479  0.682   1.290  0.698   1.612  0.705   1.228  0.708   1.814 -0.676   1.476 -0.694   1.393  0.695   1.486  0.682   1.684  0.664   1.263  0.707   1.207  0.770   1.455  0.714   1.518  0.714   1.400  0.689   1.749  0.691   1.556  0.740   1.799  0.682   1.064  0.672   1.727  0.697   1.832 -0.676   1.648  0.668   1.903 -0.675   2.024  0.665   2.128  0.657   1.901  0.696   1.650  0.680   1.769  0.689   1.137  0.677   1.774 -0.682   1.373  0.658   1.696  0.691   1.911  0.709   1.267  0.724   1.994 -0.703   2.031  0.699   1.364  0.682   1.474  0.683   1.591  0.671   1.212  0.699   1.990  0.705   1.324  0.599   1.732  0.669   1.386  0.666   2.170 -0.705   1.622  0.672   1.382  0.728   2.158 -0.675   1.215  0.619   1.782  0.696   1.937  0.702   1.009  0.689   1.962  0.666   2.173  0.705   2.045 -0.695   1.661  0.700   1.641  0.705   2.138  0.697   1.258  0.712   1.803 -0.714   1.097  0.697   1.649  0.699   1.818  0.693   1.852  0.684   1.811  0.713   1.884  0.719   2.241  0.711   1.589  0.723   2.207  0.743   2.007  0.724   1.510  0.736   1.928  0.669   1.737  0.768   1.760  0.719   2.078  0.739   1.507  0.760   1.638  0.724   1.895  0.723   2.096  0.682   2.514  0.716   1.852  0.694   1.387  0.754   1.364  0.785   2.045  0.720   2.060 -0.743   1.497  0.728   1.418  0.725   1.824  0.683   2.386  0.708   2.041  0.687   1.721  0.713   1.741  0.708   1.513  0.712   1.748  0.697
20100203   1.983  0.664   1.356  0.625   1.821  0.637   2.149  0.646   1.597  0.649   1.100  0.615   1.462  0.629   1.303  0.666   1.583  0.643   1.204  0.651   1.811  0.631   1.453  0.637   1.380  0.650   1.505  0.648   1.691  0.636   1.245  0.644   1.176  0.724   1.430  0.653   1.501  0.663   1.396  0.635   1.750  0.637   1.568  0.704   1.794  0.629   1.057  0.627   1.732  0.652   1.830  0.628   1.637  0.613   1.908  0.635   2.025  0.622   2.130  0.617   1.898  0.662   1.651  0.643   1.761  0.648  -1.210  0.687   1.769  0.636   1.378  0.650   1.702  0.676   1.916  0.660   1.265  0.671   1.989  0.649   2.028  0.655   1.339  0.636   1.477  0.641   1.582  0.616   1.217  0.663   1.987  0.669   1.297  0.553   1.729  0.627   1.344  0.588   2.172  0.675   1.618  0.649   1.412  0.676   2.154  0.643   1.270  0.642   1.788  0.641   1.936  0.679   1.083  0.678   1.969  0.649   2.176  0.695   2.058  0.668   1.678  0.687   1.618  0.688   2.143  0.687   1.155  0.603   1.786  0.665   1.076  0.684   1.648  0.651   1.831  0.661   1.846  0.656   1.830  0.703   1.892  0.700   2.243  0.702   1.501  0.642   2.217  0.716   2.008  0.708   1.497  0.703   1.924  0.647   1.731  0.770   1.750  0.702   2.067  0.696   1.468  0.714   1.621  0.663   1.898  0.680   2.097  0.666   2.510  0.696   1.844  0.662   1.393  0.725   1.428  0.798   2.037  0.684   2.060  0.717   1.476  0.704   1.400  0.663   1.831  0.663   2.388  0.688   2.046  0.670   1.736  0.698   1.747  0.687   1.525  0.680   1.748  0.662
20100204   1.985  0.662   1.369  0.633   1.829  0.637   2.144  0.636   1.617  0.662   1.146  0.649   1.484  0.631   1.283  0.655   1.603  0.658   1.201  0.646   1.810  0.626   1.474  0.648   1.405  0.658   1.484  0.645   1.687  0.622   1.288  0.664   1.201  0.708   1.446  0.642   1.509  0.648   1.395  0.629   1.749  0.641   1.543  0.679   1.801  0.631   1.068  0.630   1.713  0.638   1.838  0.627   1.652  0.620   1.901  0.622   2.030  0.618   2.131  0.610   1.896  0.651   1.653  0.645   1.767  0.653   1.111  0.606   1.764  0.638   1.382  0.631   1.702  0.653   1.912  0.648   1.243  0.637   1.987  0.644   2.031  0.649   1.362  0.638   1.483  0.659   1.589  0.617   1.223  0.668   1.991  0.666   1.344  0.566   1.749  0.633   1.387  0.631   2.174  0.674   1.622  0.632   1.364  0.673   2.159  0.637   1.201  0.602   1.777  0.625   1.936  0.665   0.982  0.633   1.960  0.630   2.178  0.677   2.048  0.647   1.658  0.657   1.640  0.681   2.141  0.671   1.188  0.638   1.796 -0.708   1.111  0.704   1.645  0.631   1.840  0.666   1.857  0.656   1.822  0.685   1.890  0.684   2.241  0.694   1.530  0.653   2.208  0.692   2.007  0.683   1.501  0.707   1.929  0.651   1.732  0.719   1.766  0.684   2.071  0.681   1.516  0.746   1.615  0.631   1.898  0.665   2.094  0.649   2.514  0.682   1.831  0.648   1.396  0.714   1.326  0.716   2.046  0.677   2.066  0.697   1.489  0.692   1.418  0.684   1.818  0.642   2.387  0.668   2.046  0.651   1.705  0.666   1.729  0.645   1.480  0.608   1.750  0.656
20100219   1.986  0.665   1.369  0.632   1.827  0.641   2.145  0.647   1.621  0.675   1.114  0.656   1.474  0.631   1.299  0.663   1.595  0.659   1.204  0.640   1.810  0.638   1.467  0.645   1.387  0.641   1.484  0.655   1.684  0.620   1.276  0.662   1.182  0.716   1.458  0.693   1.495  0.647   1.398  0.640   1.752  0.649   1.542  0.684   1.798  0.637   1.053  0.641   1.719  0.652   1.832  0.633   1.647  0.626   1.904  0.631   2.025  0.624   2.132  0.618   1.899  0.662   1.655  0.648   1.768  0.660   1.114  0.600   1.777  0.646   1.386  0.628   1.706  0.663   1.915  0.665   1.248  0.668   1.988  0.655   2.031  0.658   1.356  0.646   1.470  0.650   1.586  0.625   1.185  0.626   1.992  0.673   1.320  0.560   1.737  0.631   1.378  0.629   2.172  0.673   1.625  0.635   1.386  0.695   2.159  0.641   1.207  0.613   1.789  0.657   1.934  0.665   1.017  0.617   1.964  0.636   2.176  0.677   2.045  0.646   1.662  0.664   1.629  0.692   2.141  0.674   1.204  0.673   1.800  0.650   1.061  0.604   1.641  0.635   1.832  0.659   1.846  0.641   1.838  0.691   1.893  0.686   2.237  0.690   1.587  0.696   2.216  0.707   2.015  0.690   1.481  0.695   1.939  0.643   1.713  0.719   1.774  0.688   2.063  0.676   1.470  0.682   1.625  0.663   1.899  0.674   2.111  0.655   2.512  0.686   1.829  0.653   1.428  0.724   1.340  0.688   2.039  0.671   2.059  0.705   1.489  0.706   1.423  0.702   1.830  0.647   2.386  0.663   2.052  0.666   1.683  0.668   1.739  0.674   1.500  0.659   1.746  0.659
20100222   1.995  0.656   1.386  0.632   1.825  0.628   2.144  0.629   1.617  0.655   1.127  0.642   1.491  0.630   1.292  0.649   1.602  0.656   1.217  0.647   1.810  0.624   1.444  0.626   1.387  0.658   1.491  0.630   1.679  0.610   1.276  0.665   1.217  0.730   1.439  0.653   1.481  0.627   1.389  0.623   1.754  0.635   1.544  0.666   1.802  0.629   1.061  0.619   1.708  0.625   1.840  0.625   1.648  0.616   1.907  0.624   2.029  0.610   2.137  0.612   1.901  0.656   1.656  0.640   1.775  0.661   1.111  0.608   1.778  0.636   1.382  0.635   1.696  0.646   1.918  0.644   1.258  0.652   1.989  0.637   2.032  0.641   1.362  0.640   1.477  0.648   1.588  0.606   1.188  0.631   1.988  0.662   1.334  0.548   1.757  0.632   1.391  0.657   2.175  0.664   1.620  0.637   1.382  0.668   2.163  0.640   1.308  0.668   1.799  0.633   1.929  0.660   1.013  0.646   1.966  0.626   2.178  0.671   2.045  0.637   1.664  0.666   1.618  0.679   2.141  0.666   1.225  0.702   1.784  0.637   1.093  0.685   1.658  0.622   1.838  0.643   1.837  0.633   1.810  0.658   1.896  0.651   2.237  0.692   1.528  0.627   2.210  0.690   2.015  0.676   1.512  0.701   1.936  0.635   1.711  0.706   1.773  0.664   2.074  0.670   1.502  0.694   1.635  0.668   1.894  0.646   2.105  0.646   2.516  0.677   1.845  0.649   1.431  0.708   1.384  0.725   2.041  0.656   2.065  0.689   1.476  0.654   1.435  0.675   1.828  0.635   2.394  0.665   2.047  0.641   1.732  0.668   1.736  0.638   1.502  0.626   1.774  0.666
20100313   1.991  0.669   1.378  0.627   1.828  0.629   2.143  0.632   1.613  0.666   1.130  0.645   1.489  0.635   1.286  0.653   1.595  0.656   1.193  0.656   1.809  0.632   1.471  0.649   1.417  0.664   1.498  0.653   1.691  0.618   1.265  0.641   1.158  0.666   1.450  0.657   1.502  0.652   1.371  0.610   1.754  0.642   1.540  0.675   1.804  0.632   1.090  0.657   1.702  0.626   1.836  0.629   1.647  0.619   1.903  0.623   2.037  0.617   2.140  0.613   1.896  0.656   1.654  0.636   1.769  0.655   1.121  0.620   1.776  0.640   1.386  0.640   1.708  0.666   1.919  0.654   1.207  0.608   1.991  0.642   2.034  0.644   1.369  0.662   1.464  0.657   1.583  0.610   1.230  0.678   1.996  0.671   1.326  0.549   1.732  0.622   1.375  0.628   2.178  0.669   1.628  0.640   1.360  0.679   2.158  0.636   1.301  0.660   1.800  0.649   1.933  0.665   1.021  0.648   1.961  0.626   2.184  0.668   2.045  0.647   1.660  0.652   1.627  0.649   2.139  0.670   1.204  0.719   1.801  0.651   1.057  0.651   1.653  0.646   1.846  0.653   1.864  0.670   1.821  0.689   1.896  0.663   2.242  0.684   1.579  0.649   2.213  0.697   2.006  0.681   1.508  0.719   1.928  0.621   1.730  0.724   1.755  0.646   2.070  0.669   1.494  0.713   1.635  0.675   1.907  0.676   2.108  0.651   2.516  0.684   1.850  0.664   1.405  0.745   1.422  0.779   2.031  0.665   2.063  0.692   1.490  0.726   1.423  0.670   1.830  0.654   2.393  0.665   2.054  0.668   1.690  0.646   1.761  0.666   1.486  0.619   1.753  0.646
20100319   1.995  0.658   1.365  0.580   1.829  0.613   2.141  0.618   1.611  0.647   1.124  0.613   1.489  0.632   1.299  0.638   1.594  0.642   1.223  0.670   1.810  0.616   1.465  0.641   1.400  0.647   1.474  0.613   1.679  0.599   1.265  0.637   1.207  0.702   1.450  0.644   1.535  0.663   1.386  0.608   1.755  0.626   1.555  0.677   1.799  0.614   1.049  0.612   1.714  0.617   1.835  0.610   1.648  0.591   1.906  0.608   2.026  0.626   2.142  0.601   1.906  0.648   1.656  0.626   1.769  0.633  -1.037 -0.520   1.772  0.612   1.373  0.601  -1.714  0.651   1.914  0.633   1.250  0.656   2.004  0.638   2.033  0.633   1.364  0.630   1.477  0.633   1.598  0.616   1.190  0.610   1.992  0.653   1.346  0.553   1.737  0.612   1.360  0.604   2.176  0.654   1.618  0.617   1.358  0.640   2.158  0.622   1.212  0.610   1.785  0.613  -1.914  0.646   1.021  0.649   1.950  0.606   2.180  0.666   2.051  0.633   1.679  0.653   1.647  0.668  -2.152  0.659   1.250  0.637   1.813  0.650   1.053  0.599   1.623  0.590   1.818  0.620   1.846  0.625   1.829  0.663   1.887  0.638   2.240  0.676   1.597  0.660   2.197  0.670   2.010  0.657   1.512  0.713  -1.949  0.636   1.728  0.681   1.758  0.646   2.060  0.637   1.458  0.638   1.643  0.648   1.894  0.626   2.108  0.637   2.508  0.666   1.820  0.621   1.393  0.682   1.393  0.774  -2.006  0.622   2.063  0.671   1.473  0.630   1.400  0.642   1.831  0.635   2.393  0.652   2.069  0.655   1.726  0.685   1.753  0.637   1.489  0.620   1.787  0.640
0427c      1.981  0.655   1.375  0.605   1.828  0.613   2.141  0.621   1.617  0.644   1.137  0.620   1.494  0.624   1.288  0.631   1.594  0.645   1.204  0.658   1.809  0.615   1.464  0.621   1.415  0.672   1.483  0.629   1.689  0.615   1.255  0.605   1.228  0.724   1.433  0.645   1.494  0.615   1.400  0.618   1.747  0.621   1.517  0.646   1.795  0.620   1.076  0.593   1.704  0.614   1.832  0.605   1.641  0.595   1.903  0.606   2.023  0.597   2.129  0.597   1.896  0.644   1.646  0.623   1.766  0.644   1.107  0.606   1.769  0.621   1.391  0.627   1.699  0.640   1.907  0.626   1.248  0.627   1.990  0.624   2.032  0.635   1.360  0.633   1.471  0.637   1.584  0.598   1.220  0.645   1.986  0.650   1.339  0.555   1.754  0.622   1.377  0.620   2.166  0.657   1.615  0.614   1.356  0.657   2.158  0.624   1.270  0.626   1.784  0.613   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   2.041  0.619   1.673  0.645   1.626  0.671   2.139  0.668   1.217  0.649   1.791  0.642   1.072  0.642   1.645  0.602   1.839  0.632   1.864  0.637   1.815  0.640   1.883  0.626   2.231  0.673   1.551  0.648   2.208  0.677   2.008  0.655   1.490  0.699   1.927  0.621   1.721  0.708   1.766  0.633   2.072  0.641   1.487  0.672   1.664  0.642   1.890  0.631   2.091  0.642   2.514  0.678   1.840  0.646   1.396  0.646   1.276  0.632   2.045  0.641   2.049  0.657   1.439  0.619   1.339  0.624   1.824  0.638   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
0429a      1.976  0.645   1.373  0.601   1.819  0.608   2.137  0.616   1.588  0.623   1.117  0.601   1.484  0.620   1.274  0.623   1.591  0.636   1.209  0.632   1.808  0.613   1.473  0.632   1.395  0.657   1.474  0.633   1.690  0.615   1.265  0.613   1.258  0.755   1.459  0.646   1.504  0.620   1.396  0.605   1.744  0.616   1.508  0.630   1.799  0.613   1.057  0.598   1.714  0.620   1.835  0.610   1.637  0.589   1.899  0.604   2.019  0.592   2.122  0.590   1.893  0.637   1.651  0.625   1.772  0.641   1.127  0.609   1.772  0.618   1.386  0.628   1.704  0.641   1.905  0.625   1.263  0.631   1.989  0.625   2.030  0.629   1.362  0.619   1.484  0.636   1.589  0.597   1.188  0.620   1.984  0.648   1.316  0.522   1.738  0.612   1.369  0.605   2.163  0.655   1.617  0.612   1.344  0.671   2.154  0.621   1.339  0.672   1.786  0.612   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   2.045  0.620   1.666  0.637   1.637  0.658   2.137  0.657   1.207  0.644   1.791  0.629   1.061  0.637   1.629  0.593   1.827  0.621   1.859  0.629   1.806  0.631   1.877  0.617   2.221  0.664   1.553  0.641   2.198  0.669   2.013  0.660   1.504  0.715   1.913  0.602   1.721  0.703   1.772  0.643   2.076  0.645   1.493  0.680   1.681  0.649   1.897  0.624   2.108  0.650   2.510  0.678   1.843  0.641   1.354  0.606   1.283  0.623   2.040  0.638   2.055  0.662   1.453  0.646   1.314  0.633   1.819  0.612   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
0429b      1.979  0.652   1.358  0.597   1.818  0.606   2.140  0.618   1.603  0.627   1.133  0.625   1.495  0.631   1.294  0.628   1.586  0.637   1.204  0.652   1.810  0.614   1.464  0.630   1.387  0.636   1.464  0.604   1.679  0.590   1.265  0.626   1.265  0.752   1.446  0.633   1.521  0.645   1.396  0.611   1.747  0.623   1.505  0.637   1.794  0.611   1.086  0.628   1.705  0.617   1.836  0.609   1.637  0.588   1.904  0.606   2.017  0.593   2.127  0.594   1.891  0.632   1.649  0.620   1.766  0.636   1.100  0.588   1.761  0.610   1.384  0.608   1.705  0.637   1.904  0.629   1.230  0.610   1.988  0.624   2.028  0.625   1.352  0.621   1.484  0.643   1.594  0.605   1.188  0.627   1.986  0.648   1.324  0.531   1.747  0.621   1.367  0.605   2.161  0.648   1.621  0.615   1.334  0.641   2.154  0.620   1.380  0.691   1.788  0.611   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   2.051  0.620   1.654  0.638  -1.680  0.679  -2.125  0.649   1.225  0.668   1.801  0.637   1.049  0.602   1.631  0.586   1.823  0.608  -1.812  0.588   1.828  0.642   1.889  0.618   2.236  0.668   1.548  0.621  -2.159  0.652   2.031  0.664   1.483  0.677   1.934  0.612   1.680  0.650  -1.819  0.681   2.089  0.648   1.444  0.606   1.694  0.672   1.916  0.637   2.116  0.641   2.516  0.668  -1.889  0.668   1.384  0.631   1.301  0.653   2.043  0.641  -2.091  0.687   1.423  0.626   1.389  0.619   1.821  0.617   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
0429c      1.976  0.652   1.371  0.616   1.822  0.611   2.137  0.621   1.625  0.637   1.146  0.630   1.476  0.603   1.258  0.611   1.586  0.620   1.230  0.650   1.810  0.615   1.471  0.630   1.395  0.654   1.471  0.617   1.690  0.609   1.255  0.595   1.185  0.685   1.433  0.615   1.505  0.618   1.387  0.583   1.749  0.623   1.513  0.647   1.793  0.608   1.107  0.604   1.726  0.633   1.841  0.617   1.644  0.593   1.899  0.605   2.024  0.599   2.126  0.592   1.895  0.635   1.646  0.618   1.769  0.647   1.093  0.593   1.766  0.614   1.378  0.610   1.705  0.641   1.901  0.623   1.245  0.631   1.996  0.625   2.032  0.633   1.380  0.647   1.474  0.632   1.589  0.602   1.185  0.610   1.988  0.654   1.339  0.542   1.732  0.608   1.380  0.606   2.165  0.654   1.620  0.618   1.348  0.654   2.154  0.624   1.403  0.708   1.786  0.610   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   2.052  0.629   1.662  0.641   1.644  0.683   2.139  0.664   1.235  0.668   1.787  0.629   1.049  0.594   1.630  0.590   1.831  0.625   1.864  0.630   1.798  0.630   1.882  0.629   2.229  0.678   1.549  0.626   2.211  0.679   2.017  0.658   1.473  0.696   1.920  0.610   1.721  0.695   1.766  0.631   2.073  0.641   1.468  0.637   1.668  0.646   1.899  0.622   2.105  0.652   2.515  0.684   1.841  0.644   1.387  0.668   1.314  0.664   2.035  0.636   2.055  0.673   1.412  0.645   1.352  0.697   1.817  0.641   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
0430a      1.981  0.653   1.348  0.583   1.823  0.609   2.139  0.621   1.590  0.619   1.130  0.620   1.464  0.610   1.281  0.616   1.589  0.636   1.223  0.645   1.808  0.611   1.467  0.625   1.408  0.648   1.467  0.618   1.685  0.604   1.299  0.666   1.292  0.772   1.470  0.671   1.512  0.653   1.386  0.610  -1.721  0.610   1.522  0.644   1.792  0.613   1.068  0.598   1.723  0.642   1.835  0.617   1.649  0.595   1.903  0.608   2.028  0.602   2.129  0.593   1.899  0.642   1.653  0.631   1.770  0.641   1.090  0.576   1.767  0.616   1.375  0.622   1.708  0.649   1.920  0.635   1.281  0.643   1.995  0.641   2.034  0.637   1.384  0.622   1.470  0.637   1.598  0.614   1.238  0.677   1.988  0.649   1.314  0.537   1.733  0.606   1.391  0.623   2.169  0.656   1.618  0.623   1.350  0.668   2.154  0.620   1.418  0.711   1.786  0.612   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   2.054  0.635   1.656  0.630   1.649  0.694   2.132  0.664   1.233  0.655   1.795  0.631   0.996  0.542   1.638  0.590   1.829  0.636   1.848  0.627   1.800  0.637   1.867  0.626   2.221  0.674   1.562  0.661   2.199  0.686   2.010  0.662   1.489  0.735   1.916  0.610   1.719  0.702   1.754  0.628   2.085  0.658   1.479  0.652   1.676  0.668   1.910  0.636   2.124  0.663   2.512  0.678   1.873  0.651   1.417  0.672   1.314  0.643   2.038  0.649   2.066  0.666   1.430  0.682  -1.207 -0.505   1.853  0.668   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
0430b      1.977  0.652   1.360  0.609   1.822  0.615   2.140  0.619   1.615  0.646   1.127  0.616   1.483  0.623   1.283  0.636   1.587  0.640   1.185  0.614   1.812  0.617   1.479  0.641   1.395  0.650   1.470  0.619   1.687  0.610   1.279  0.627   1.225  0.719   1.450  0.641   1.504  0.622   1.396  0.610   1.752  0.622   1.522  0.656   1.797  0.610   1.090  0.627   1.718  0.625   1.846  0.623   1.643  0.595   1.907  0.613   2.025  0.600   2.131  0.593   1.893  0.640   1.654  0.629   1.766  0.637   1.097  0.577   1.772  0.617   1.387  0.616   1.702  0.641   1.914  0.630   1.255  0.630   1.991  0.629   2.033  0.637   1.377  0.637   1.476  0.631   1.599  0.610   1.179  0.623   1.988  0.653   1.312  0.538   1.740  0.612   1.367  0.608   2.165  0.654   1.618  0.621   1.348  0.666   2.154  0.620   1.377  0.695   1.792  0.617   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   2.045  0.621   1.665  0.642   1.629  0.671   2.141  0.664   1.212  0.664   1.788  0.635   1.029  0.603   1.635  0.600   1.834  0.630   1.871  0.642   1.811  0.631   1.899  0.640   2.233  0.674   1.549  0.631   2.209  0.680   2.011  0.655   1.486  0.691   1.921  0.608   1.724  0.705   1.777  0.641   2.075  0.647   1.505  0.680   1.694  0.674   1.884  0.626   2.105  0.648   2.515  0.678   1.849  0.653   1.362  0.641   1.274  0.620   2.046  0.644   2.041  0.658   1.479  0.666   1.373  0.625   1.851  0.649   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
0430c      1.977  0.652   1.365  0.597   1.820  0.610   2.142  0.623   1.604  0.637   1.124  0.608   1.491  0.631   1.272  0.627   1.593  0.641   1.212  0.651   1.810  0.616   1.474  0.636   1.398  0.650   1.471  0.621   1.679  0.599   1.263  0.611   1.243  0.737   1.450  0.643   1.500  0.620   1.396  0.601   1.749  0.621   1.531  0.658   1.798  0.609   1.064  0.615   1.719  0.631   1.839  0.613   1.640  0.594   1.900  0.606   2.022  0.601   2.130  0.595   1.899  0.642   1.649  0.619   1.769  0.641   1.124  0.621   1.772  0.622   1.384  0.631   1.703  0.644   1.906  0.621   1.235  0.628   1.994  0.631   2.032  0.631   1.362  0.631   1.479  0.632   1.589  0.599   1.164  0.606   1.990  0.655   1.322  0.534   1.731  0.612   1.380  0.627   2.166  0.657   1.623  0.625   1.371  0.688   2.157  0.623   1.378  0.693   1.785  0.611   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   2.047  0.622   1.672  0.645   1.635  0.677   2.135  0.662   1.240  0.664   1.786  0.640   1.041  0.629   1.637  0.591   1.830  0.632   1.852  0.627   1.818  0.643   1.881  0.630   2.232  0.680   1.545  0.642   2.200  0.677   2.012  0.661   1.479  0.699   1.919  0.618   1.721  0.704   1.780  0.651   2.077  0.645   1.464  0.654   1.653  0.646   1.905  0.637   2.112  0.652   2.515  0.678   1.850  0.646   1.389  0.655   1.301  0.645   2.046  0.641   2.060  0.669   1.458  0.683   1.365  0.614   1.834  0.646   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
0501a      1.980  0.653   1.371  0.610   1.823  0.610   2.143  0.617   1.581  0.618   1.117  0.587   1.494  0.628   1.301  0.657   1.587  0.633   1.158  0.592   1.808  0.616   1.473  0.623   1.389  0.654   1.461  0.616   1.688  0.613   1.279  0.627   1.152  0.666   1.444  0.653   1.504  0.628   1.389  0.598   1.752  0.624   1.513  0.632   1.800  0.611   1.076  0.605   1.725  0.627   1.844  0.616   1.638  0.597   1.906  0.606   2.024  0.599   2.130  0.591   1.894  0.637   1.655  0.632   1.771  0.646   1.114  0.599   1.771  0.618   1.398  0.632   1.705  0.641   1.916  0.628   1.272  0.641   1.995  0.632   2.036  0.633   1.371  0.626   1.473  0.624   1.594  0.603   1.201  0.641   1.986  0.652   1.314  0.525   1.749  0.621   1.377  0.612   2.164  0.652   1.611  0.610   1.354  0.659   2.157  0.621   1.297  0.650   1.791  0.614   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   2.044  0.622   1.679  0.644   1.629  0.672   2.141  0.663   1.263  0.695   1.790  0.637   1.033  0.602   1.638  0.593   1.831  0.625   1.862  0.632   1.803  0.627   1.881  0.630   2.230  0.674   1.554  0.645   2.202  0.678   2.018  0.658   1.458  0.688   1.923  0.616   1.716  0.692   1.777  0.646   2.075  0.638   1.484  0.661   1.670  0.650   1.901  0.626   2.118  0.651   2.516  0.682   1.845  0.648   1.386  0.654   1.337  0.647   2.045  0.644   2.057  0.669   1.415  0.646   1.316  0.610   1.825  0.623   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
0501b      1.980  0.650   1.354  0.593   1.828  0.613   2.144  0.620   1.618  0.635   1.127  0.619   1.489  0.626   1.294  0.645   1.583  0.627   1.204  0.657   1.806  0.614   1.481  0.641   1.395  0.651   1.468  0.608   1.690  0.613   1.283  0.633   1.243  0.756   1.447  0.642   1.497  0.615   1.378  0.612   1.748  0.624   1.525  0.660   1.804  0.615   1.097  0.610   1.718  0.625   1.841  0.616   1.638  0.590   1.907  0.606   2.023  0.595   2.128  0.592   1.894  0.640   1.644  0.619   1.765  0.633   1.090  0.580   1.769  0.616   1.391  0.621   1.702  0.638   1.913  0.627   1.265  0.643   1.988  0.623   2.033  0.632   1.365  0.626   1.479  0.624   1.594  0.599   1.182  0.606   1.989  0.652   1.301  0.526   1.744  0.617   1.375  0.624   2.166  0.654   1.615  0.618   1.365  0.672   2.157  0.623   1.294  0.633   1.794  0.616   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   2.046  0.617   1.672  0.642   1.633  0.674   2.142  0.661   1.220  0.642   1.789  0.632   1.037  0.576   1.643  0.594   1.832  0.625   1.855  0.620   1.824  0.640   1.885  0.630   2.233  0.671   1.549  0.637   2.208  0.679   2.012  0.650   1.456  0.690   1.922  0.615   1.731  0.698   1.767  0.637   2.075  0.638   1.452  0.650   1.680  0.652   1.899  0.631   2.098  0.643   2.513  0.675   1.842  0.638   1.371  0.656   1.312  0.655   2.053  0.646   2.053  0.662   1.444  0.613   1.408  0.654   1.848  0.653   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
0501c      1.977  0.650   1.362  0.599   1.824  0.610   2.141  0.618   1.606  0.630   1.137  0.621   1.491  0.627   1.292  0.647   1.580  0.632   1.193  0.633   1.808  0.612   1.458  0.628   1.403  0.659   1.477  0.617   1.679  0.599   1.265  0.605   1.258  0.757   1.446  0.647   1.495  0.614   1.393  0.613   1.748  0.623   1.524  0.654   1.797  0.612   1.064  0.627   1.715  0.622   1.842  0.617   1.645  0.602   1.898  0.600   2.020  0.595   2.131  0.591   1.896  0.640   1.644  0.616   1.776  0.650   1.143  0.610   1.772  0.619   1.398  0.636   1.701  0.638   1.917  0.629   1.255  0.631   1.991  0.626   2.034  0.635   1.364  0.619   1.473  0.633   1.598  0.614   1.193  0.636   1.993  0.655   1.318  0.526   1.739  0.614   1.378  0.623   2.169  0.654   1.609  0.602   1.356  0.665   2.154  0.620   1.354  0.685   1.797  0.616   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   2.045  0.622   1.670  0.641   1.644  0.678   2.141  0.662   1.223  0.664   1.788  0.629   1.068  0.659   1.627  0.591   1.836  0.631   1.854  0.628   1.814  0.636   1.884  0.635   2.230  0.673   1.544  0.626   2.198  0.674   2.009  0.653   1.467  0.690   1.919  0.615   1.721  0.700   1.771  0.642   2.077  0.643   1.459  0.626   1.649  0.638   1.901  0.625   2.108  0.657   2.503  0.671   1.843  0.642   1.431  0.690   1.308  0.629   2.049  0.646   2.060  0.664   1.455  0.673   1.384  0.637   1.831  0.642   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
0502a      1.980  0.651   1.375  0.579   1.827  0.616   2.142  0.624   1.601  0.631   1.130  0.635   1.484  0.618   1.274  0.615   1.603  0.653   1.220  0.666   1.812  0.620   1.480  0.650   1.386  0.646   1.476  0.632   1.683  0.613   1.279  0.619   1.161  0.666   1.450  0.637   1.480  0.611   1.387  0.606   1.754  0.626   1.521  0.651   1.799  0.615   1.072  0.614   1.725  0.633   1.849  0.622   1.638  0.591   1.907  0.612   2.031  0.604   2.130  0.590   1.906  0.655   1.655  0.637   1.769  0.648   1.158  0.618   1.767  0.613   1.387  0.637   1.706  0.648   1.912  0.626   1.255  0.651   1.997  0.633   2.041  0.641   1.342  0.621   1.467  0.626   1.593  0.610   1.196  0.628   1.998  0.661   1.310  0.540   1.732  0.610   1.365  0.615   2.172  0.659   1.621  0.621   1.352  0.664   2.158  0.621   1.354  0.678   1.790  0.613   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   2.052  0.626   1.678  0.658   1.638  0.666   2.134  0.658   1.235  0.703   1.791  0.635   1.037  0.635   1.629  0.598   1.831  0.623   1.862  0.630   1.816  0.638   1.896  0.651   2.240  0.678   1.551  0.641   2.208  0.679   2.017  0.666   1.515  0.726   1.923  0.623   1.712  0.686   1.788  0.660   2.082  0.649   1.467  0.655   1.655  0.638   1.902  0.632   2.119  0.659   2.520  0.684   1.850  0.657   1.395  0.640   1.320  0.666   2.042  0.646   2.066  0.675   1.436  0.663   1.356  0.626   1.829  0.633   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
0502b      1.980  0.653   1.358  0.581   1.823  0.610   2.144  0.622   1.614  0.637   1.146  0.647   1.491  0.627   1.283  0.637   1.587  0.637   1.230  0.663   1.810  0.619   1.464  0.636   1.391  0.635   1.480  0.622   1.684  0.606   1.263  0.628   1.243  0.736   1.431  0.622   1.507  0.632   1.378  0.601   1.754  0.623   1.529  0.658   1.801  0.616   1.079  0.616   1.725  0.635   1.847  0.620   1.638  0.598   1.903  0.606   2.030  0.602   2.127  0.592   1.904  0.649   1.652  0.624   1.771  0.645   1.130  0.599   1.773  0.620   1.380  0.614   1.709  0.649   1.914  0.627   1.240  0.611   1.998  0.637   2.037  0.637   1.360  0.622   1.489  0.649   1.597  0.612   1.179  0.617   1.994  0.660   1.314  0.539   1.753  0.623   1.373  0.609   2.169  0.661   1.617  0.618   1.364  0.674   2.158  0.625   1.384  0.702   1.794  0.613   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   2.052  0.628   1.670  0.645   1.630  0.655   2.138  0.662   1.240  0.663   1.788  0.641   1.086  0.654   1.656  0.605   1.843  0.636   1.861  0.626   1.803  0.632   1.891  0.640   2.236  0.675   1.564  0.657   2.213  0.678   2.015  0.653   1.465  0.689   1.926  0.619   1.725  0.707   1.782  0.652   2.084  0.649   1.459  0.647   1.674  0.657   1.903  0.636   2.101  0.649   2.521  0.685   1.844  0.637   1.369  0.635   1.294  0.656   2.051  0.648   2.048  0.658   1.408  0.632   1.373  0.640   1.837  0.647   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
0502c      1.980  0.648   1.377  0.615   1.829  0.614   2.140  0.630   1.633  0.665   1.111  0.644   1.470  0.614   1.258  0.624   1.606  0.653   1.267  0.699   1.809  0.615   1.458  0.645   1.387  0.609   1.494  0.649   1.668  0.587   1.253  0.617   1.260  0.745   1.471  0.661   1.529  0.699  -1.332  0.590  -1.732  0.624   1.521  0.640  -1.816  0.635   1.068  0.567   1.724  0.642   1.845  0.602  -1.625  0.598   1.899  0.606   2.017  0.597   2.140  0.605   1.900  0.650   1.655  0.637   1.757  0.630   1.121  0.565   1.771  0.620   1.375  0.606  -1.683  0.628   1.912  0.630   1.260  0.640   2.006  0.650   2.029  0.644  -1.328  0.603   1.468  0.606   1.589  0.619   1.190  0.645   1.980  0.664   1.312  0.507   1.769  0.643   1.342  0.559   2.160  0.654   1.615  0.655  -1.450 -0.759   2.157  0.636   1.442 -0.755   1.794  0.622   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   2.054  0.630   1.655  0.641   1.618  0.653   2.141  0.657   1.263  0.681   1.788  0.651   1.137  0.724   1.635  0.611   1.853  0.652   1.862  0.640   1.773  0.608   1.890  0.633   2.238  0.687   1.567  0.670   2.201  0.678   2.018  0.663   1.389  0.600   1.927  0.605   1.696  0.700   1.786  0.636   2.086  0.654   1.455  0.662   1.648  0.637   1.911  0.637   2.099  0.640   2.527  0.682   1.812  0.616  -1.279 -0.520   1.328  0.658   2.040  0.656   2.076  0.683   1.360  0.528   1.339  0.756   1.870  0.689   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
0503a      1.977  0.650   1.337  0.588   1.832  0.624   2.139  0.625   1.571  0.605   1.117  0.620   1.489  0.637   1.297  0.659   1.594  0.628   1.199  0.613   1.811  0.623   1.455  0.623   1.367  0.622   1.470  0.624   1.674  0.589  -1.332  0.694   1.083 -0.584   1.456  0.621   1.491  0.637   1.380  0.597   1.744  0.628   1.524  0.674   1.799  0.617   1.045 -0.540   1.716  0.627   1.848  0.630   1.633  0.598   1.894  0.602   2.031  0.609   2.126  0.592   1.903  0.656   1.660  0.629   1.771  0.638   1.079  0.576   1.769  0.624   1.371  0.606   1.702  0.652   1.915  0.642   1.281  0.717   1.985  0.632   2.035  0.644   1.384  0.658  -1.509  0.678   1.594  0.636   1.140  0.622   1.985  0.647   1.342  0.573   1.732  0.615  -1.303 -0.543   2.170  0.666   1.627  0.625   1.375  0.678   2.153  0.620   1.310  0.659   1.788  0.609   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   2.051  0.628   1.679  0.652   1.648  0.661   2.131  0.655   1.276  0.719   1.790  0.643   0.964  0.542   1.629  0.595   1.825  0.620   1.851  0.622   1.754  0.598   1.900  0.673   2.228  0.681   1.505  0.584   2.197  0.691   2.019  0.659   1.459  0.678   1.904  0.608   1.697  0.690   1.792  0.662   2.077  0.650   1.490  0.696   1.660  0.635   1.905  0.637   2.110  0.649   2.521  0.677   1.843  0.655   1.455  0.687   1.299  0.633   2.045  0.645   2.047  0.666   1.386  0.680   1.380  0.708   1.839  0.630   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
0503b      1.977  0.660   1.362  0.591   1.814  0.609   2.134  0.624  -1.550  0.588   1.149  0.609   1.491  0.613   1.312  0.654   1.588  0.637   1.204  0.628   1.808  0.615   1.473  0.629   1.369  0.633   1.467  0.616   1.690  0.615   1.253  0.588   1.250  0.745   1.456  0.656   1.481  0.583   1.408  0.616   1.751  0.629   1.516  0.645   1.792  0.614   1.057  0.608   1.706  0.619   1.833  0.613   1.638  0.597   1.900  0.605   2.017  0.604   2.132  0.594   1.901  0.652   1.655  0.633   1.778  0.648   1.093  0.563   1.776  0.625   1.384  0.621   1.705  0.647   1.912  0.636   1.240  0.638   1.980  0.627   2.027  0.625   1.371  0.632   1.483  0.646   1.584  0.609   1.217  0.641   1.984  0.649   1.312  0.530   1.754  0.632   1.371  0.610   2.170  0.661   1.620  0.617   1.352  0.658   2.154  0.623   1.283  0.631   1.780  0.613   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   2.053  0.629   1.672  0.647   1.653  0.690   2.137  0.662   1.238  0.660   1.792  0.636   1.068  0.658   1.631  0.592   1.834  0.628   1.862  0.629   1.799  0.625   1.891  0.630   2.234  0.677   1.531  0.623   2.197  0.672   2.014  0.650   1.480  0.720   1.923  0.613   1.719  0.695   1.785  0.642   2.074  0.637   1.428  0.629   1.651  0.641   1.902  0.641   2.090  0.632   2.513  0.680   1.841  0.644   1.391  0.629   1.299  0.655   2.051  0.643   2.052  0.660   1.393  0.627   1.371  0.617   1.836  0.644   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
0503c      1.971  0.638   1.337  0.589   1.819  0.605   2.141  0.626   1.598  0.628   1.152  0.622   1.497  0.622   1.279  0.630   1.597  0.644   1.204  0.643   1.812  0.620   1.476  0.641   1.401  0.666   1.467  0.631   1.682  0.613   1.248  0.577   1.228  0.728   1.418  0.598   1.518  0.647   1.395  0.608   1.747  0.620   1.526  0.657   1.797  0.611   1.111  0.664   1.706  0.621   1.839  0.606   1.643  0.601   1.906  0.609   2.020  0.593   2.129  0.597   1.894  0.636   1.645  0.616   1.762  0.633   1.117  0.603   1.772  0.622   1.391  0.623   1.702  0.646   1.908  0.628   1.225  0.614   1.987  0.631   2.029  0.628   1.356  0.619   1.483  0.625   1.587  0.601   1.190  0.641   1.983  0.649   1.318  0.567   1.749  0.620   1.371  0.601   2.164  0.650   1.612  0.606   1.348  0.656   2.154  0.618   1.292  0.641   1.776  0.598   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   2.045  0.619   1.662  0.648   1.663  0.682   2.133  0.666   1.308  0.715   1.789  0.625   1.017  0.538   1.626  0.569   1.833  0.628   1.841  0.594   1.761  0.587   1.880  0.636   2.224  0.668   1.537  0.625   2.195  0.673   2.013  0.657   1.515  0.785   1.920  0.615   1.695  0.701   1.786  0.646   2.080  0.641   1.441  0.622   1.658  0.625   1.889  0.606   2.106  0.637   2.511  0.672   1.848  0.642   1.337  0.587   1.267  0.593   2.040  0.636   2.067  0.672   1.403  0.616   1.340  0.604   1.836  0.638   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
0504a      1.972  0.644   1.375  0.595   1.814  0.605   2.142  0.620   1.605  0.638   1.167  0.656   1.468  0.605   1.301  0.636   1.594  0.635   1.228  0.658   1.809  0.609   1.458  0.623   1.417  0.672   1.468  0.613   1.686  0.599   1.274  0.613   1.235  0.713   1.436  0.641   1.497  0.628   1.386  0.597   1.743  0.618   1.501  0.635   1.795  0.612   1.045  0.588   1.712  0.620   1.838  0.606   1.641  0.598   1.905  0.604   2.010  0.589   2.124  0.592   1.884  0.626   1.651  0.622   1.766  0.626   1.127  0.602   1.770  0.615   1.378  0.624   1.700  0.630   1.901  0.614   1.260  0.647   1.982  0.622   2.029  0.629   1.371  0.611   1.480  0.637   1.589  0.602   1.190  0.624   1.988  0.651   1.303  0.537   1.737  0.605   1.364  0.598   2.163  0.648   1.614  0.610   1.365  0.691   2.149  0.618   1.292  0.626   1.784  0.608   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   2.043  0.617   1.666  0.640   1.654  0.662   2.133  0.656   1.274  0.712   1.792  0.625   1.000  0.611   1.617  0.572   1.829  0.614   1.844  0.598   1.752  0.591   1.888  0.637   2.209  0.651   1.546  0.624   2.189  0.663   2.011  0.644   1.467  0.725   1.913  0.609   1.702  0.673   1.788  0.651   2.077  0.640   1.450  0.605   1.676  0.643   1.910  0.629   2.108  0.643   2.517  0.676   1.853  0.640   1.395  0.646   1.297  0.606   2.037  0.631   2.062  0.666   1.431  0.666   1.382  0.630   1.818  0.623   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
0504b      1.970  0.642   1.348  0.576   1.816  0.609   2.140  0.616   1.583  0.606   1.158  0.649   1.474  0.610   1.279  0.630   1.574  0.619   1.260  0.687   1.809  0.615   1.461  0.618   1.412  0.665   1.458  0.614   1.683  0.608   1.283  0.635   1.170  0.668   1.449  0.652   1.493  0.606   1.403  0.605   1.746  0.614   1.510  0.638   1.794  0.613   1.079  0.637   1.706  0.618   1.833  0.599   1.638  0.601   1.899  0.604   2.017  0.592   2.133  0.598   1.885  0.630   1.648  0.627   1.770  0.637   1.111  0.597   1.771  0.616   1.375  0.612   1.702  0.641   1.905  0.620   1.255  0.638   1.993  0.626   2.031  0.630   1.354  0.609   1.483  0.629   1.602  0.613   1.182  0.611   1.984  0.648   1.318  0.525   1.744  0.621   1.377  0.604   2.162  0.654   1.616  0.613   1.360  0.664   2.148  0.617   1.410  0.726   1.780  0.602   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000  -2.031  0.609   1.663  0.629   1.645  0.676   2.136  0.655   1.253  0.689   1.792  0.637   1.017  0.577   1.630  0.584   1.832  0.625   1.851  0.609   1.783  0.611   1.893  0.637   2.224  0.666   1.556  0.633   2.197  0.665   2.008  0.643   1.418  0.647   1.918  0.609   1.724  0.709   1.764  0.635   2.074  0.638   1.465  0.647   1.694  0.668   1.896  0.624   2.104  0.653   2.511  0.675   1.843  0.647   1.458  0.714   1.332  0.651   2.042  0.638   2.052  0.668   1.436  0.623   1.410  0.637   1.841  0.655   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
0504c      1.967  0.642   1.339  0.583   1.810  0.603   2.135  0.616   1.569  0.592   1.124  0.593   1.490  0.615   1.260  0.614   1.598  0.618   1.199  0.625   1.804  0.610   1.450  0.619   1.408  0.661   1.459  0.600   1.694  0.611   1.240  0.584   1.199  0.659   1.465  0.662   1.507  0.611   1.369  0.573   1.734  0.608   1.510  0.647   1.794  0.613   1.090  0.671   1.728  0.623   1.831  0.595   1.644  0.597   1.900  0.599   2.016  0.595   2.126  0.592   1.888  0.628   1.655  0.630   1.764  0.638   1.111  0.599   1.763  0.613   1.401  0.637   1.693  0.633   1.906  0.615   1.260  0.632   1.977  0.614   2.026  0.627   1.386  0.629   1.458  0.613   1.601  0.603   1.228  0.654   1.987  0.654   1.292  0.495   1.736  0.614   1.367  0.581   2.163  0.653  -1.585  0.626   1.344  0.659   2.153  0.622   1.352  0.688   1.772  0.601   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   2.044  0.618   1.650  0.620   1.629  0.630   2.133  0.650   1.334  0.738   1.791  0.635   1.013  0.556   1.614  0.587   1.827  0.624   1.840  0.597   1.740  0.593   1.902  0.656   2.209  0.644   1.562  0.601   2.179  0.662   2.012  0.632   1.468  0.675   1.908  0.604   1.707  0.708   1.756  0.631   2.067  0.628   1.433  0.627   1.671  0.654   1.921  0.643   2.110  0.648   2.505  0.666   1.865  0.646   1.502  0.751   1.250  0.598   2.039  0.637   2.066  0.670   1.425  0.595   1.425  0.669   1.813  0.603   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
0505a      1.958  0.646   1.375  0.595   1.817  0.610   2.136  0.621   1.574  0.584   1.152  0.659   1.491  0.624   1.286  0.674   1.580  0.638  -1.086 -0.498  -1.797  0.614   1.480  0.641   1.405  0.699   1.444  0.610   1.678  0.620   1.225  0.584   1.196  0.727   1.477  0.677  -1.604  0.694   1.393  0.601   1.748  0.628  -1.484  0.640   1.792  0.602  -1.185  0.682  -1.748  0.669   1.850  0.628   1.635  0.598  -1.889  0.605   2.012  0.592  -2.110  0.580   1.888  0.631   1.651  0.623   1.756  0.619   1.093  0.594   1.758  0.611   1.373  0.614   1.695  0.636   1.899  0.623   1.230  0.617   1.991  0.633   2.029  0.637   1.365  0.624   1.458  0.618   1.593  0.624   1.176  0.587   1.982  0.646   1.322  0.530   1.733  0.617   1.400  0.621   2.162  0.662   1.607  0.606   1.364  0.678   2.147  0.612   1.446  0.718   1.777  0.612   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   2.040  0.618   1.666  0.636   1.633  0.673   2.134  0.655   1.281  0.676   1.784  0.627   1.033  0.576   1.601  0.539   1.819  0.622   1.857  0.616   1.745  0.579   1.887  0.616   2.210  0.651   1.521  0.599   2.200  0.662   2.003  0.631   1.408  0.622   1.911  0.610   1.709  0.708   1.770  0.653   2.072  0.644   1.484  0.653   1.665  0.637   1.884  0.617   2.091  0.649   2.521  0.682   1.838  0.620   1.387  0.666   1.334  0.654   2.027  0.620   2.051  0.664   1.373  0.612   1.350  0.591   1.809  0.609   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
0505b      1.963  0.642   1.373  0.606   1.817  0.603   2.140  0.617   1.610  0.640   1.097  0.641   1.481  0.613   1.314  0.672   1.591  0.628   1.193  0.608   1.806  0.612   1.476  0.640   1.403  0.641   1.450  0.613   1.685  0.606   1.263  0.618   1.240  0.705   1.467  0.671   1.504  0.619   1.408  0.636   1.747  0.632   1.491  0.627   1.801  0.619   1.083  0.611   1.706  0.609   1.839  0.612   1.641  0.587   1.902  0.608   2.014  0.590   2.135  0.599   1.888  0.638   1.648  0.631   1.769  0.642   1.133  0.574   1.766  0.615   1.408  0.648   1.688  0.630   1.917  0.632   1.267  0.647   1.982  0.623   2.027  0.629   1.393  0.650  -1.500  0.652   1.602  0.619   1.240  0.661   1.983  0.648   1.326  0.528   1.736  0.611   1.406  0.633   2.165  0.653   1.627  0.628   1.342  0.678   2.150  0.621   1.375  0.689   1.777  0.604   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   2.051  0.621   1.669  0.655   1.656  0.692   2.135  0.660   1.272  0.683   1.780  0.622   1.037  0.625   1.618  0.586   1.823  0.623   1.848  0.609   1.759  0.584   1.899  0.643   2.220  0.659   1.548  0.624   2.197  0.669   2.009  0.641   1.426  0.668   1.924  0.613   1.699  0.694   1.778  0.645   2.072  0.638   1.444  0.622   1.668  0.631   1.900  0.628   2.101  0.641   2.515  0.681   1.833  0.644   1.380  0.637   1.255  0.614   2.044  0.640   2.047  0.658   1.441  0.674   1.312  0.579   1.821  0.630   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000
0505c      1.964  0.640   1.350  0.594  -1.808  0.611   2.143  0.637   1.579  0.603  -1.274 -0.745   1.473  0.600   1.308 -0.576   1.610  0.637   1.161  0.641   1.807  0.618   1.491  0.637   1.405  0.666   1.459  0.628   1.678  0.592   1.274  0.621   1.274  0.763  -1.516  0.676   1.528  0.632   1.387  0.608   1.759  0.629   1.529  0.666   1.798  0.611  -1.158  0.651   1.708  0.626   1.839  0.608   1.629  0.568   1.891  0.594   2.033  0.603   2.133  0.597   1.888  0.637   1.654  0.635   1.777  0.665   1.045 -0.524  -1.753  0.610   1.408  0.608   1.698  0.645   1.908  0.627   1.225  0.641   1.983  0.629  -2.019  0.631   1.380  0.640   1.487  0.636  -1.513 -0.484   1.243  0.691   1.985  0.661   1.308  0.497   1.744  0.620   1.398  0.597   2.166  0.651   1.620  0.610   1.398  0.720   2.150  0.628   1.453  0.719   1.793  0.619   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000  -2.065  0.633   1.662  0.615   1.652  0.653   2.141  0.658   1.301  0.715   1.795  0.641  -0.875 -0.486   1.591  0.540   1.820  0.640   1.879  0.633  -1.719  0.561   1.884  0.636  -2.198  0.657   1.572  0.660   2.203  0.660   2.017  0.657   1.444  0.723   1.925  0.624  -1.766  0.743   1.785  0.653   2.060  0.630   1.422  0.605   1.655  0.635   1.894  0.630   2.085 -0.603   2.519  0.678   1.828  0.610   1.477  0.718   1.233  0.594   2.039  0.638   2.058  0.668  -1.260 -0.340   1.328  0.641  -1.736 -0.530   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000   0.000  0.000

